Conservative Black Hole Scattering at Fifth Post-Minkowskian and First Self-Force Order

We compute the 5PM order contributions to the scattering angle and impulse of classical black hole scattering in the conservative sector at first self-force order (1SF) using the worldline quantum field theory formalism. This challenging four-loop computation required the use of advanced integration-by-parts and differential equation technology implemented on high-performance computing systems. Use of partial fraction identities allowed us to render the complete integrand in a fully planar form. The resulting function space is simpler than expected: in the scattering angle we see only multiple polylogarithms up to weight three, and a total absence of the elliptic integrals that appeared at 4PM order. All checks on our result, both internal - cancellation of dimensional regularization poles, preservation of the on-shell condition - and external - matching the slow-velocity limit with the post-Newtonian (PN) literature up to 5PN order and matching the tail terms to the 4PM loss of energy - are passed.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Conservative Black Hole Scattering at Fifth Post-Minkowskian and First Self-Force Order*)


(* ::Text:: *)
(*Mathias Driesse, Gustav Uhre Jakobsen, Gustav Mogull, Jan Plefka, Benjamin Sauer, Johann Usovitsch*)


(* ::Section:: *)
(*Notation*)


(* ::Subsection:: *)
(*Scalars/Constants*)


(* ::Text:: *)
(*-- \[Gamma] := v_1.v_2  (Lorentz factor)*)
(*-- m[i] := m_i  (masses)*)
(*-- M := m[1] + m[2] (total mass)*)
(*-- \[Nu] := m_1 m_2/(m_1+m_2)^2  (symmetric mass ratio)*)
(*-- mB := |b|  (modulus of impact parameter)*)
(*-- Gn := G_N (Newton's constant)*)
(*-- \[CapitalGamma]:= E/M (dimensionless total energy)*)


(* ::Subsection:: *)
(*Vectors:*)


(* ::Text:: *)
(*v[i] := v_i  (velocities)*)
(*b := b_2-b_1  (impact parameter)*)


(* ::Subsection:: *)
(*Results*)


(* ::Text:: *)
(*thetaC[n,m] := scattering angle at nth PM and mth SF order, as in Eq. (14)*)
(*\[CapitalDelta]p[n,m] := impulse at nth PM and mth SF order, as in Eq. (3). Note that m=bar0, bar1 -> \bar{0}, \bar{1}.*)
(*functionBasis:= Basis functions  basis[n]:=- f_n of Table I*)


(* ::Section:: *)
(*Results*)


(* ::Subsection:: *)
(*Scattering angle*)


thetaCTotal = \[CapitalGamma] ((Gn M/mB) thetaC[1,0]
					+ (Gn M/mB)^2 thetaC[2,0]
					+ (Gn M/mB)^3 (thetaC[3,0] + \[Nu] thetaC[3,1])
					+ (Gn M/mB)^4 (thetaC[4,0] + \[Nu] thetaC[4,1])
					+ (Gn M/mB)^5 (thetaC[5,0] + \[Nu] thetaC[5,1] + \[Nu]^2 thetaC[5,2]))


(* ::Subsubsection::Closed:: *)
(*1PM*)


thetaC[1, 0] = (-2 + 4*\[Gamma]^2)/(-1 + \[Gamma]^2)


(* ::Subsubsection::Closed:: *)
(*2PM*)


thetaC[2, 0] = (3*Pi*(-1 + 5*\[Gamma]^2))/(4*(-1 + \[Gamma]^2))


(* ::Subsubsection::Closed:: *)
(*3PM*)


thetaC[3, 0] = (2*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6))/
     (3*(-1 + \[Gamma]^2)^3)


thetaC[3, 1] = (4*(-5 + 50*\[Gamma] + 110*\[Gamma]^2 - 22*\[Gamma]^3 - 
       142*\[Gamma]^4 - 28*\[Gamma]^5 + 36*\[Gamma]^6 + 
       (6*(1 + \[Gamma])^2*(3 - 3*\[Gamma] + 12*\[Gamma]^2 - 12*\[Gamma]^3 - 
          4*\[Gamma]^4 + 4*\[Gamma]^5)*G[1,1-x])/Sqrt[-1 + \[Gamma]^2]))/
     (3*(-1 + \[Gamma])^2*(1 + \[Gamma])^3)


(* ::Subsubsection::Closed:: *)
(*4PM*)


thetaC[4, 0] = (105*Pi*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/
     (64*(-1 + \[Gamma]^2)^2)


thetaC[4, 1] = (3*Pi*(148 + 1215*\[Gamma]^2 - 4778*\[Gamma]^4 + 
        5671*\[Gamma]^6 - 2520*\[Gamma]^8 + 280*\[Gamma]^10 + 
        60*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 1700*\[Gamma]^3*
         Sqrt[-1 + \[Gamma]^2] - 3380*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] + 
        1900*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2] - 280*\[Gamma]^9*
         Sqrt[-1 + \[Gamma]^2])*G[1, 1 - x]^2)/(32*(-1 + \[Gamma]^2)^4) + 
     (Pi*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*
       G[1 - I, 1 - x])/(2*(-1 + \[Gamma]^2)^2) + 
     (Pi*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*
       G[1 + I, 1 - x])/(2*(-1 + \[Gamma]^2)^2) - 
     (3*Pi*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 
        25*\[Gamma]^5)*G[2, 1 - x]^2)/(4*(-1 + \[Gamma])) + 
     G[0, 1 - x]*(-1/8*(Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 
           912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 
           210*\[Gamma]^6))/(-1 + \[Gamma]^2)^2 - 
       (3*Pi*(-70*\[Gamma]^7 + 10*Sqrt[-1 + \[Gamma]^2] + 
          290*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 370*\[Gamma]^4*
           Sqrt[-1 + \[Gamma]^2] + 70*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] + 
          \[Gamma]*(33 - 152*Sqrt[-1 + \[Gamma]^2]) + 16*\[Gamma]^3*
           (-7 + 2*Sqrt[-1 + \[Gamma]^2]) + 15*\[Gamma]^5*
           (11 + 8*Sqrt[-1 + \[Gamma]^2]))*G[1, 1 - x])/
        (8*(-1 + \[Gamma]^2)^(5/2)) + 
       (3*Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 
          35*\[Gamma]^4)*G[2, 1 - x])/(2*(-1 + \[Gamma]^2))) + 
     (3*Pi*(-12 + 5*\[Gamma]^6 - 55*\[Gamma]^7 + 25*\[Gamma]^8 + 
        25*\[Gamma]^9 + \[Gamma]^5*(219 - 60*Sqrt[-1 + \[Gamma]^2]) + 
        8*\[Gamma]*(-11 + 3*Sqrt[-1 + \[Gamma]^2]) + 
        5*\[Gamma]^4*(35 + 12*Sqrt[-1 + \[Gamma]^2]) + 
        \[Gamma]^3*(-101 + 74*Sqrt[-1 + \[Gamma]^2]) - 
        \[Gamma]^2*(193 + 90*Sqrt[-1 + \[Gamma]^2]))*G[0, 1, 1 - x])/
      (4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + 
     (3*Pi*(20 + 111*\[Gamma]^2 + 30*\[Gamma]^4 - 25*\[Gamma]^6)*
       G[0, 1 - I, 1 - x])/(2*(-1 + \[Gamma]^2)) + 
     (3*Pi*(20 + 111*\[Gamma]^2 + 30*\[Gamma]^4 - 25*\[Gamma]^6)*
       G[0, 1 + I, 1 - x])/(2*(-1 + \[Gamma]^2)) + 
     (3*Pi*(-52 - 76*\[Gamma] - 351*\[Gamma]^2 - 60*\[Gamma]^3 - 
        30*\[Gamma]^4 + 25*\[Gamma]^6)*G[0, 2, 1 - x])/
      (2*(-1 + \[Gamma]^2)) + (3*Pi*(-12 + 5*\[Gamma]^6 - 55*\[Gamma]^7 + 
        25*\[Gamma]^8 + 25*\[Gamma]^9 + \[Gamma]^5*
         (219 - 60*Sqrt[-1 + \[Gamma]^2]) + 8*\[Gamma]*
         (-11 + 3*Sqrt[-1 + \[Gamma]^2]) + 5*\[Gamma]^4*
         (35 + 12*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^3*
         (-101 + 74*Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^2*
         (193 + 90*Sqrt[-1 + \[Gamma]^2]))*G[1, 2, 1 - x])/
      (4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + 
     (3*Pi*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*
       G[2, 1 - I, 1 - x])/(2*(-1 + \[Gamma]^2)) + 
     (3*Pi*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*
       G[2, 1 + I, 1 - x])/(2*(-1 + \[Gamma]^2)) + 
     (Pi*(45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + 
        38135*\[Gamma]^7 + 288*Pi^2*\[Gamma]^7 - 64424*\[Gamma]^8 - 
        1824*Pi^2*\[Gamma]^8 + 32177*\[Gamma]^9 + 2520*Pi^2*\[Gamma]^9 + 
        15056*\[Gamma]^10 + 2208*Pi^2*\[Gamma]^10 + 25145*\[Gamma]^11 - 
        6624*Pi^2*\[Gamma]^11 - 27952*\[Gamma]^12 + 1056*Pi^2*\[Gamma]^12 - 
        33249*\[Gamma]^13 + 5136*Pi^2*\[Gamma]^13 + 35360*\[Gamma]^14 - 
        1440*Pi^2*\[Gamma]^14 - 4320*\[Gamma]^15 - 1920*Pi^2*\[Gamma]^15 - 
        3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17 - 126*\[Gamma]^7*
         (1 + \[Gamma])^2*(-169 + 169*\[Gamma] - 380*\[Gamma]^2 + 
          380*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2 + 
        36*\[Gamma]^7*(-1183 - 2929*\[Gamma] - 1477*\[Gamma]^2 + 
          1729*\[Gamma]^3 + 2660*\[Gamma]^4 + 1200*\[Gamma]^5)*
         EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*
         EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])] - 
        36*\[Gamma]^7*(-834 - 2095*\[Gamma] - 366*\[Gamma]^2 + 
          2095*\[Gamma]^3 + 1200*\[Gamma]^4)*
         EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2 - 
        27624*\[Gamma]^7*Log[2] + 80064*\[Gamma]^8*Log[2] - 
        47928*\[Gamma]^9*Log[2] - 58176*\[Gamma]^10*Log[2] + 
        67416*\[Gamma]^11*Log[2] - 8640*\[Gamma]^12*Log[2] + 
        3096*\[Gamma]^13*Log[2] - 13248*\[Gamma]^14*Log[2] + 
        5040*\[Gamma]^15*Log[2]))/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^3) + 
     (Pi*G[2, 1 - x]*(-1759 + 300*\[Gamma]^7 - 60*Log[2] - 
        210*\[Gamma]^6*(1 + 2*Log[2]) + 24*\[Gamma]*(-281 + 38*Log[2]) - 
        4*\[Gamma]^3*(511 + 48*Log[2]) - 8*\[Gamma]^5*(139 + 90*Log[2]) - 
        4*\[Gamma]^2*(923 + 435*Log[2]) + 3*\[Gamma]^4*(-929 + 740*Log[2])))/
      (8*(-1 + \[Gamma]^2)^2) + G[1, 1 - x]*
      ((-3*Pi*(-111*\[Gamma] - 1096*\[Gamma]^3 + 885*\[Gamma]^5 - 
          70*\[Gamma]^7 + 114*Sqrt[-1 + \[Gamma]^2] + 50*\[Gamma]^8*
           Sqrt[-1 + \[Gamma]^2] - 40*\[Gamma]^6*
           (3 + Sqrt[-1 + \[Gamma]^2]) + 12*\[Gamma]^2*
           (19 + 74*Sqrt[-1 + \[Gamma]^2]) - 4*\[Gamma]^4*
           (-7 + 253*Sqrt[-1 + \[Gamma]^2]))*G[2, 1 - x])/
        (8*(-1 + \[Gamma]^2)^(5/2)) + 
       (Pi*(300*\[Gamma]^11 + 12*\[Gamma]^4*(-637 + 
            440*Sqrt[-1 + \[Gamma]^2] - 470*Log[2]) - 24*\[Gamma]^6*
           (42*(-1 + Sqrt[-1 + \[Gamma]^2]) - 275*Log[2]) + 
          18*\[Gamma]^8*(127 + 80*Sqrt[-1 + \[Gamma]^2] - 170*Log[2]) - 
          12*\[Gamma]^2*(-85 + 876*Sqrt[-1 + \[Gamma]^2] - 135*Log[2]) + 
          420*\[Gamma]^10*(1 + Log[2]) + 30*(97 + 2*Log[2]) - 
          20*\[Gamma]^9*(58 + 21*Sqrt[-1 + \[Gamma]^2] + 
            3*(-12 + 7*Sqrt[-1 + \[Gamma]^2])*Log[2]) - 
          3*\[Gamma]*(1136 - 1151*Sqrt[-1 + \[Gamma]^2] + 
            (304 + 66*Sqrt[-1 + \[Gamma]^2])*Log[2]) + 
          \[Gamma]^3*(5684 + 7142*Sqrt[-1 + \[Gamma]^2] + 
            6*(336 + 145*Sqrt[-1 + \[Gamma]^2])*Log[2]) + 
          6*\[Gamma]^7*(-8*(-6 + Sqrt[-1 + \[Gamma]^2]) + 
            (-208 + 235*Sqrt[-1 + \[Gamma]^2])*Log[2]) - 
          \[Gamma]^5*(1704 + 5279*Sqrt[-1 + \[Gamma]^2] + 
            6*(96 + 277*Sqrt[-1 + \[Gamma]^2])*Log[2])))/
        (16*(-1 + \[Gamma]^2)^4))


(* ::Subsubsection::Closed:: *)
(*5PM*)


thetaC[5, 0] = (2*(-21 + 630*\[Gamma]^2 - 3360*\[Gamma]^4 + 6720*\[Gamma]^6 - 
       5760*\[Gamma]^8 + 1792*\[Gamma]^10))/(5*(-1 + \[Gamma]^2)^5)


thetaC[5, 1] = ((10395 + 10395*\[Gamma] + 393120*\[Gamma]^2 + 
        393120*\[Gamma]^3 - 536235*\[Gamma]^4 - 536235*\[Gamma]^5 + 
        16955505*\[Gamma]^6 + 16701489*\[Gamma]^7 + 70236432*\[Gamma]^8 + 
        77856912*\[Gamma]^9 - 362536115*\[Gamma]^10 - 403178675*\[Gamma]^11 + 
        516398286*\[Gamma]^12 + 597683406*\[Gamma]^13 - 
        236079666*\[Gamma]^14 - 305752626*\[Gamma]^15 + 
        20978054*\[Gamma]^16 + 42654086*\[Gamma]^17 + 1880064*\[Gamma]^18 + 
        1880064*\[Gamma]^19)*basis[1])/(7560*(-1 + \[Gamma])^4*\[Gamma]^7*
       (1 + \[Gamma])^5) - ((-18585 + 240905*\[Gamma]^2 - 988015*\[Gamma]^4 + 
        6510035*\[Gamma]^6 - 134264214*\[Gamma]^8 + 277369170*\[Gamma]^10 - 
        315460542*\[Gamma]^12 + 169295016*\[Gamma]^14 - 
        23185512*\[Gamma]^16 - 7809042*\[Gamma]^18 + 651264*\[Gamma]^20)*
       basis[2])/(2520*\[Gamma]^8*(-1 + \[Gamma]^2)^(9/2)) + 
     ((1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 
        5560073*\[Gamma]^8 - 417302*\[Gamma]^10 + 4034092*\[Gamma]^12 - 
        587336*\[Gamma]^14 + 6144*\[Gamma]^16)*basis[3])/
      (360*(-1 + \[Gamma])^3*\[Gamma]^7*(1 + \[Gamma])^3) - 
     (\[Gamma]*(-7817455 - 1872978*\[Gamma]^2 + 1564672*\[Gamma]^4 - 
        90112*\[Gamma]^6 + 32768*\[Gamma]^8)*basis[4])/
      (336*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) - 
     ((-11025 + 72450*\[Gamma]^2 - 330890*\[Gamma]^4 + 1352120*\[Gamma]^6 - 
        5433687*\[Gamma]^8 - 59068870*\[Gamma]^10 + 61205662*\[Gamma]^12 + 
        17085516*\[Gamma]^14 - 32742084*\[Gamma]^16 + 10655064*\[Gamma]^18 - 
        2482176*\[Gamma]^20 + 491520*\[Gamma]^22)*basis[5])/
      (840*(-1 + \[Gamma])^5*\[Gamma]^7*(1 + \[Gamma])^5) - 
     ((525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 
        816595*\[Gamma]^8 + 3752006*\[Gamma]^10 - 1978290*\[Gamma]^12 - 
        1029342*\[Gamma]^14 + 213480*\[Gamma]^16 + 24576*\[Gamma]^18)*
       basis[6])/(120*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + 
     ((-105 + 155*\[Gamma]^2 - 1935*\[Gamma]^4 - 5091*\[Gamma]^6 + 
        666260*\[Gamma]^8 - 154716*\[Gamma]^10 - 689664*\[Gamma]^12 + 
        198856*\[Gamma]^14)*basis[7])/(12*\[Gamma]^8*(-1 + \[Gamma]^2)^
        (5/2)) - ((1260 - 2268*\[Gamma]^2 + 49728*\[Gamma]^4 - 
        2828161*\[Gamma]^6 + 1882567*\[Gamma]^8 + 3040161*\[Gamma]^10 - 
        3741239*\[Gamma]^12 + 1182464*\[Gamma]^14 - 208896*\[Gamma]^16 + 
        49152*\[Gamma]^18)*basis[8])/(42*\[Gamma]^6*(-1 + \[Gamma]^2)^
        (7/2)) - (\[Gamma]*(-5369 - 12598*\[Gamma]^2 + 17700*\[Gamma]^4 - 
        450*\[Gamma]^6 + 525*\[Gamma]^8)*basis[9])/
      (4*(-1 + \[Gamma]^2)^(7/2)) - 
     ((-199207 - 1240416*\[Gamma]^2 + 189180*\[Gamma]^4 + 81920*\[Gamma]^6)*
       basis[10])/(48*(-1 + \[Gamma]^2)^(5/2)) - 
     (128*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-8 - 51*\[Gamma]^2 - 6*\[Gamma]^4 + 
        8*\[Gamma]^6)*basis[11])/((-1 + \[Gamma])^4*(1 + \[Gamma])^4) - 
     (\[Gamma]*(-3 + 2*\[Gamma]^2)*(-2057 - 12957*\[Gamma]^2 - 
        1851*\[Gamma]^4 + 2273*\[Gamma]^6)*basis[12])/
      (2*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) - 
     (\[Gamma]*(-1182 - 5177*\[Gamma]^2 + 1920*\[Gamma]^4 + 1575*\[Gamma]^6)*
       basis[13])/(2*(-1 + \[Gamma]^2)^(5/2)) - 
     ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*basis[14])/
      (-1 + \[Gamma]^2)^(5/2) - (3*(-9 + 56*\[Gamma] + 99*\[Gamma]^2 - 
        1200*\[Gamma]^3 - 315*\[Gamma]^4 + 600*\[Gamma]^5 + 225*\[Gamma]^6)*
       basis[15])/(-1 + \[Gamma]^2)^(5/2) + 
     (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*
       basis[16])/(4*(-1 + \[Gamma]^2)^(5/2)) + 
     (9*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-1 + 5*\[Gamma]^2)^2*basis[17])/
      ((-1 + \[Gamma])^3*(1 + \[Gamma])^3) + 
     ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*
       basis[18])/(-1 + \[Gamma]^2)^(5/2) + 
     (\[Gamma]*(-3 + 2*\[Gamma]^2)*(-2039 - 12003*\[Gamma]^2 - 
        453*\[Gamma]^4 + 799*\[Gamma]^6)*basis[19])/((-1 + \[Gamma])^4*
       (1 + \[Gamma])^4) + (768*(-19 - 116*\[Gamma]^2 + 14*\[Gamma]^4 + 
        8*\[Gamma]^6)*basis[20])/(-1 + \[Gamma]^2)^(5/2) - 
     (3*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-37 + 185*\[Gamma]^2 - 
        355*\[Gamma]^4 + 175*\[Gamma]^6)*basis[21])/(4*(-1 + \[Gamma])^4*
       (1 + \[Gamma])^4) - (4*(-6263 - 38115*\[Gamma]^2 + 6459*\[Gamma]^4 + 
        1823*\[Gamma]^6)*basis[22])/(-1 + \[Gamma]^2)^(5/2) - 
     ((-75 - 3747*\[Gamma]^2 - 2817*\[Gamma]^4 + 3871*\[Gamma]^6)*basis[23])/
      (2*(-1 + \[Gamma]^2)^(5/2)) - 
     (3*\[Gamma]*(-121 + 1985*\[Gamma]^2 - 1255*\[Gamma]^4 + 175*\[Gamma]^6)*
       basis[24])/(4*(-1 + \[Gamma]^2)^(5/2)) + 
     ((111 - 5865*\[Gamma]^2 - 2067*\[Gamma]^4 + 3421*\[Gamma]^6)*basis[25])/
      (2*(-1 + \[Gamma]^2)^(5/2)) + 
     (48*\[Gamma]*(7 - 150*\[Gamma]^2 + 75*\[Gamma]^4)*basis[26])/
      (-1 + \[Gamma]^2)^(5/2) - (2*(-12553 - 75933*\[Gamma]^2 + 
        11973*\[Gamma]^4 + 4321*\[Gamma]^6)*basis[27])/
      (-1 + \[Gamma]^2)^(5/2) - (64*(32 - 72*\[Gamma]^2 - 1665*\[Gamma]^4 + 
        2058*\[Gamma]^6 - 84*\[Gamma]^8 - 600*\[Gamma]^10 + 160*\[Gamma]^12)*
       basis[28])/(3*(-1 + \[Gamma]^2)^(11/2)) - 
     (\[Gamma]*(-3 + 2*\[Gamma]^2)*(-2039 - 13155*\[Gamma]^2 - 
        1221*\[Gamma]^4 + 1823*\[Gamma]^6)*basis[29])/
      ((-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
     ((258 - 1935*\[Gamma] - 7518*\[Gamma]^2 + 5488*\[Gamma]^3 + 
        198*\[Gamma]^4 - 5775*\[Gamma]^5 + 1846*\[Gamma]^6 + 3150*\[Gamma]^7)*
       basis[30])/(8*(-1 + \[Gamma]^2)^(5/2)) + 
     ((-114 - 1041*\[Gamma] - 2241*\[Gamma]^2 - 1691*\[Gamma]^3 + 
        389*\[Gamma]^4 + 1696*\[Gamma]^5 + 1050*\[Gamma]^6)*basis[31])/
      (8*(-1 + \[Gamma])^2*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2])


(* ::Subsection:: *)
(*Impulse*)


\[CapitalDelta]pTotal=Gn \[CapitalDelta]p[1]+Gn^2 \[CapitalDelta]p[2]+Gn^3 \[CapitalDelta]p[3]+Gn^4 \[CapitalDelta]p[4]+Gn^5 \[CapitalDelta]p[5]


(* ::Subsubsection::Closed:: *)
(*1PM*)


\[CapitalDelta]p[1] = (b*(-2 + 4*\[Gamma]^2)*m[1]*m[2])/
     (mB^2*Sqrt[-1 + \[Gamma]^2])


(* ::Subsubsection::Closed:: *)
(*2PM*)


\[CapitalDelta]p[2] = m[1]^2*m[2]*((3*b*Pi*(-1 + 5*\[Gamma]^2))/
        (4*mB^3*Sqrt[-1 + \[Gamma]^2]) - (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*
         v[1])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + 
       (2*(1 - 2*\[Gamma]^2)^2*v[2])/(mB^2*(-1 + \[Gamma])^2*
         (1 + \[Gamma])^2)) + m[1]*m[2]^2*((3*b*Pi*(-1 + 5*\[Gamma]^2))/
        (4*mB^3*Sqrt[-1 + \[Gamma]^2]) - (2*(1 - 2*\[Gamma]^2)^2*v[1])/
        (mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + 
       (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*v[2])/(mB^2*(-1 + \[Gamma])^2*
         (1 + \[Gamma])^2))


(* ::Subsubsection::Closed:: *)
(*3PM*)


\[CapitalDelta]p[3] = 
    m[1]^2*m[2]^2*((-4*b*(53*\[Gamma] - 120*\[Gamma]^3 + 90*\[Gamma]^5 - 
          20*\[Gamma]^7 - 6*Sqrt[-1 + \[Gamma]^2]*(3 + 9*\[Gamma]^2 - 
            16*\[Gamma]^4 + 4*\[Gamma]^6)*G[1,1-x]))/
        (3*mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
       (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[1])/
        (2*mB^3*(-1 + \[Gamma])^2*(1 + \[Gamma])) + 
       (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[2])/
        (2*mB^3*(-1 + \[Gamma])^2*(1 + \[Gamma]))) + 
     m[1]^3*m[2]*((2*b*(-1 + 16*\[Gamma]^2*(-1 + \[Gamma]^2)^2))/
        (mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
       (3*Pi*\[Gamma]*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[1])/
        (2*mB^3*(-1 + \[Gamma]^2)^2) + 
       (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[2])/
        (2*mB^3*(-1 + \[Gamma]^2)^2)) + m[1]*m[2]^3*
      ((2*b*(-1 + 16*\[Gamma]^2*(-1 + \[Gamma]^2)^2))/
        (mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
       (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[1])/
        (2*mB^3*(-1 + \[Gamma]^2)^2) + 
       (3*Pi*\[Gamma]*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[2])/
        (2*mB^3*(-1 + \[Gamma]^2)^2))


(* ::Subsubsection::Closed:: *)
(*4PM*)


\[CapitalDelta]p[4] = (b*Pi*Sqrt[-1 + \[Gamma]^2]*
       ((-288*(1 + 2*\[Gamma])*(1 - 2*\[Gamma]^2)^2*(-1 + 5*\[Gamma]^2))/
         (-1 + \[Gamma]^2)^3 + (945*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/
         (-1 + \[Gamma]^2)^2 + (18*(148 + 1215*\[Gamma]^2 - 4778*\[Gamma]^4 + 
           5671*\[Gamma]^6 - 2520*\[Gamma]^8 + 280*\[Gamma]^10 + 
           60*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 1700*\[Gamma]^3*
            Sqrt[-1 + \[Gamma]^2] - 3380*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] + 
           1900*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2] - 280*\[Gamma]^9*
            Sqrt[-1 + \[Gamma]^2])*G[1, 1 - x]^2)/(-1 + \[Gamma]^2)^4 + 
        (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*
          G[1 - I, 1 - x])/(-1 + \[Gamma]^2)^2 + 
        (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*
          G[1 + I, 1 - x])/(-1 + \[Gamma]^2)^2 - 
        (144*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 
           25*\[Gamma]^4 + 25*\[Gamma]^5)*G[2, 1 - x]^2)/(-1 + \[Gamma]) + 
        (24*G[0, 1 - x]*(-3*(-70*\[Gamma]^7 + 10*Sqrt[-1 + \[Gamma]^2] + 
             290*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 370*\[Gamma]^4*
              Sqrt[-1 + \[Gamma]^2] + 70*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] + 
             \[Gamma]*(33 - 152*Sqrt[-1 + \[Gamma]^2]) + 16*\[Gamma]^3*
              (-7 + 2*Sqrt[-1 + \[Gamma]^2]) + 15*\[Gamma]^5*
              (11 + 8*Sqrt[-1 + \[Gamma]^2]))*G[1, 1 - x] + 
           Sqrt[-1 + \[Gamma]^2]*(-1151 + 3336*\[Gamma] - 3148*\[Gamma]^2 + 
             912*\[Gamma]^3 - 339*\[Gamma]^4 + 552*\[Gamma]^5 - 
             210*\[Gamma]^6 + 12*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*
                \[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*
              G[2, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) + 
        (144*(-12 + 5*\[Gamma]^6 - 55*\[Gamma]^7 + 25*\[Gamma]^8 + 
           25*\[Gamma]^9 + \[Gamma]^5*(219 - 60*Sqrt[-1 + \[Gamma]^2]) + 
           8*\[Gamma]*(-11 + 3*Sqrt[-1 + \[Gamma]^2]) + 5*\[Gamma]^4*
            (35 + 12*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^3*
            (-101 + 74*Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^2*
            (193 + 90*Sqrt[-1 + \[Gamma]^2]))*G[0, 1, 1 - x])/
         ((-1 + \[Gamma])^2*(1 + \[Gamma])^3) + 
        (288*(20 + 111*\[Gamma]^2 + 30*\[Gamma]^4 - 25*\[Gamma]^6)*
          G[0, 1 - I, 1 - x])/(-1 + \[Gamma]^2) + 
        (288*(20 + 111*\[Gamma]^2 + 30*\[Gamma]^4 - 25*\[Gamma]^6)*
          G[0, 1 + I, 1 - x])/(-1 + \[Gamma]^2) + 
        (288*(-52 - 76*\[Gamma] - 351*\[Gamma]^2 - 60*\[Gamma]^3 - 
           30*\[Gamma]^4 + 25*\[Gamma]^6)*G[0, 2, 1 - x])/(-1 + \[Gamma]^2) + 
        (144*(-12 + 5*\[Gamma]^6 - 55*\[Gamma]^7 + 25*\[Gamma]^8 + 
           25*\[Gamma]^9 + \[Gamma]^5*(219 - 60*Sqrt[-1 + \[Gamma]^2]) + 
           8*\[Gamma]*(-11 + 3*Sqrt[-1 + \[Gamma]^2]) + 5*\[Gamma]^4*
            (35 + 12*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^3*
            (-101 + 74*Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^2*
            (193 + 90*Sqrt[-1 + \[Gamma]^2]))*G[1, 2, 1 - x])/
         ((-1 + \[Gamma])^2*(1 + \[Gamma])^3) + 
        (288*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*
          G[2, 1 - I, 1 - x])/(-1 + \[Gamma]^2) + 
        (288*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*
          G[2, 1 + I, 1 - x])/(-1 + \[Gamma]^2) + 
        (45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + 
          38135*\[Gamma]^7 + 288*Pi^2*\[Gamma]^7 - 64424*\[Gamma]^8 - 
          1824*Pi^2*\[Gamma]^8 + 32177*\[Gamma]^9 + 2520*Pi^2*\[Gamma]^9 + 
          15056*\[Gamma]^10 + 2208*Pi^2*\[Gamma]^10 + 25145*\[Gamma]^11 - 
          6624*Pi^2*\[Gamma]^11 - 27952*\[Gamma]^12 + 1056*Pi^2*\[Gamma]^12 - 
          33249*\[Gamma]^13 + 5136*Pi^2*\[Gamma]^13 + 35360*\[Gamma]^14 - 
          1440*Pi^2*\[Gamma]^14 - 4320*\[Gamma]^15 - 1920*Pi^2*\[Gamma]^15 - 
          3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17 - 126*\[Gamma]^7*
           (1 + \[Gamma])^2*(-169 + 169*\[Gamma] - 380*\[Gamma]^2 + 
            380*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2 + 
          36*\[Gamma]^7*(-1183 - 2929*\[Gamma] - 1477*\[Gamma]^2 + 
            1729*\[Gamma]^3 + 2660*\[Gamma]^4 + 1200*\[Gamma]^5)*
           EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[
            (-1 + \[Gamma])/(1 + \[Gamma])] - 36*\[Gamma]^7*
           (-834 - 2095*\[Gamma] - 366*\[Gamma]^2 + 2095*\[Gamma]^3 + 
            1200*\[Gamma]^4)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2 - 
          27624*\[Gamma]^7*Log[2] + 80064*\[Gamma]^8*Log[2] - 
          47928*\[Gamma]^9*Log[2] - 58176*\[Gamma]^10*Log[2] + 
          67416*\[Gamma]^11*Log[2] - 8640*\[Gamma]^12*Log[2] + 
          3096*\[Gamma]^13*Log[2] - 13248*\[Gamma]^14*Log[2] + 
          5040*\[Gamma]^15*Log[2])/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + 
        (24*G[2, 1 - x]*(-1759 + 300*\[Gamma]^7 - 60*Log[2] + 
           24*\[Gamma]*(-281 + 38*Log[2]) - 4*\[Gamma]^3*(511 + 48*Log[2]) - 
           8*\[Gamma]^5*(139 + 90*Log[2]) - 4*\[Gamma]^2*(923 + 435*Log[2]) + 
           3*\[Gamma]^4*(-929 + 740*Log[2]) - 210*\[Gamma]^6*(1 + Log[4])))/
         (-1 + \[Gamma]^2)^2 - (12*G[1, 1 - x]*(6*(-1 + \[Gamma]^2)*
            (-111*\[Gamma] - 1096*\[Gamma]^3 + 885*\[Gamma]^5 - 
             70*\[Gamma]^7 + 114*Sqrt[-1 + \[Gamma]^2] + 50*\[Gamma]^8*
              Sqrt[-1 + \[Gamma]^2] - 40*\[Gamma]^6*(3 + Sqrt[
                -1 + \[Gamma]^2]) + 12*\[Gamma]^2*(19 + 74*
                Sqrt[-1 + \[Gamma]^2]) - 4*\[Gamma]^4*(-7 + 253*
                Sqrt[-1 + \[Gamma]^2]))*G[2, 1 - x] - 60*\[Gamma]^9*
            (-7 + 5*Sqrt[-1 + \[Gamma]^2] - 7*Log[2]) - 60*\[Gamma]^8*
            (24 + 7*Sqrt[-1 + \[Gamma]^2] + 7*Sqrt[-1 + \[Gamma]^2]*Log[2]) + 
           6*\[Gamma]^2*(1752 + 655*Sqrt[-1 + \[Gamma]^2] + 
             280*Sqrt[-1 + \[Gamma]^2]*Log[2]) + 6*\[Gamma]^6*
            (168 - 451*Sqrt[-1 + \[Gamma]^2] + 440*Sqrt[-1 + \[Gamma]^2]*
              Log[2]) - 6*\[Gamma]^4*(880 + 619*Sqrt[-1 + \[Gamma]^2] + 
             660*Sqrt[-1 + \[Gamma]^2]*Log[2]) + \[Gamma]^7*
            (48 + 860*Sqrt[-1 + \[Gamma]^2] - 30*(47 + 24*Sqrt[
                 -1 + \[Gamma]^2])*Log[2]) + \[Gamma]^5*
            (5279 + 572*Sqrt[-1 + \[Gamma]^2] + 
             6*(277 + 88*Sqrt[-1 + \[Gamma]^2])*Log[2]) - 
           3*\[Gamma]*(1151 + 1136*Sqrt[-1 + \[Gamma]^2] + 
             (-66 + 304*Sqrt[-1 + \[Gamma]^2])*Log[2]) + 
           2*\[Gamma]^3*(-3571 + 1138*Sqrt[-1 + \[Gamma]^2] + 
             (-435 + 552*Sqrt[-1 + \[Gamma]^2])*Log[2]) + 
           30*Sqrt[-1 + \[Gamma]^2]*(97 + Log[4])))/(-1 + \[Gamma]^2)^(7/2))*
       m[1]^2*m[2]^2*(m[1] + m[2]))/(192*mB^5) + 
     (3*b*Pi*(-3 + 377*\[Gamma]^2 - 1017*\[Gamma]^4 + 515*\[Gamma]^6)*m[1]*
       m[2]*(m[1]^3 + m[2]^3))/(64*mB^5*(-1 + \[Gamma]^2)^(5/2)) - 
     ((9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
        64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 
          80*\[Gamma]^8))*m[1]^4*m[2]*(\[Gamma]*v[1] - v[2]))/
      (32*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
     ((9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
        64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 
          80*\[Gamma]^8))*m[1]*m[2]^4*(-v[1] + \[Gamma]*v[2]))/
      (32*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) - 
     (m[1]^3*m[2]^2*(3*Sqrt[-1 + \[Gamma]^2]*
         (9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
          64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 
            80*\[Gamma]^8))*v[1] + 2*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*
         (27*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
          64*\[Gamma]*(109 - 476*\[Gamma]^2 + 732*\[Gamma]^4 - 
            496*\[Gamma]^6 + 128*\[Gamma]^8))*v[1] + 
        1536*\[Gamma]*(-1 + \[Gamma]^2)^2*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 
          8*\[Gamma]^6)*G[1,1-x]*v[1] - 3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*
         (9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
          64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 
            80*\[Gamma]^8))*v[2] - 2*Sqrt[-1 + \[Gamma]^2]*
         (27*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
          64*\[Gamma]*(109 - 476*\[Gamma]^2 + 732*\[Gamma]^4 - 
            496*\[Gamma]^6 + 128*\[Gamma]^8))*v[2] - 1536*(-1 + \[Gamma]^2)^2*
         (3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6)*G[1,1-x]*v[2]))/
      (96*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
     (m[1]^2*m[2]^3*(3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*
         (9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
          64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 
            80*\[Gamma]^8))*v[1] + 2*Sqrt[-1 + \[Gamma]^2]*
         (27*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
          64*\[Gamma]*(109 - 476*\[Gamma]^2 + 732*\[Gamma]^4 - 
            496*\[Gamma]^6 + 128*\[Gamma]^8))*v[1] + 1536*(-1 + \[Gamma]^2)^2*
         (3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6)*G[1,1-x]*v[1] - 
        3*Sqrt[-1 + \[Gamma]^2]*(9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
          64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 
            80*\[Gamma]^8))*v[2] - 2*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*
         (27*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
          64*\[Gamma]*(109 - 476*\[Gamma]^2 + 732*\[Gamma]^4 - 
            496*\[Gamma]^6 + 128*\[Gamma]^8))*v[2] - 
        1536*\[Gamma]*(-1 + \[Gamma]^2)^2*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 
          8*\[Gamma]^6)*G[1,1-x]*v[2]))/(96*mB^4*(-1 + \[Gamma])^4*
       (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2])


(* ::Subsubsection::Closed:: *)
(*5PM*)


\[CapitalDelta]p[5]=m[1] m[2](m[2]^4 \[CapitalDelta]p[5,0]+m[1] m[2]^3 \[CapitalDelta]p[5,1]+m[1]^2 m[2]^2 \[CapitalDelta]p[5,2]+m[1]^3 m[2]\[CapitalDelta]p[5,bar1]+m[1]^4 \[CapitalDelta]p[5,bar0])


\[CapitalDelta]p[5, 0] = 
    (b*(-9*Pi^2*(-1 + 2*\[Gamma]^2)*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
        32*(-1 + 74*\[Gamma]^2 - 424*\[Gamma]^4 + 832*\[Gamma]^6 - 
          672*\[Gamma]^8 + 192*\[Gamma]^10)))/
      (16*mB^6*(-1 + \[Gamma]^2)^(9/2)) + 
     (3*Pi*(51 - 1071*\[Gamma]^2 + 4907*\[Gamma]^4 - 7541*\[Gamma]^6 + 
        3590*\[Gamma]^8)*(-v[1] + \[Gamma]*v[2]))/
      (32*mB^5*(-1 + \[Gamma]^2)^4)


\[CapitalDelta]p[5, 1] = 
    (b*Sqrt[-1 + \[Gamma]^2]*(-1/4*(\[Gamma]*(-1 + 2*\[Gamma]^2)*
           (135*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
            64*(23 - 334*\[Gamma]^2 + 1152*\[Gamma]^4 - 1456*\[Gamma]^6 + 
              608*\[Gamma]^8)))/(-1 + \[Gamma]^2)^5 - 
        15*((9*Pi^2*(1 - 5*\[Gamma]^2)^2*(-1 + 2*\[Gamma]^2))/
           (4*(-1 + \[Gamma]^2)^3) + (4*(2 - 4*\[Gamma]^2)^2*
            (-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6))/
           (3*(-1 + \[Gamma]^2)^5) + (Pi^2*\[Gamma]*(-7817455 - 
             1872978*\[Gamma]^2 + 1564672*\[Gamma]^4 - 90112*\[Gamma]^6 + 
             32768*\[Gamma]^8))/(168*(-1 + \[Gamma]^2)^2) - 
          (16*(-21 + 630*\[Gamma]^2 - 3360*\[Gamma]^4 + 6720*\[Gamma]^6 - 
             5760*\[Gamma]^8 + 1792*\[Gamma]^10))/(5*(-1 + \[Gamma]^2)^5) - 
          (10395 + 10395*\[Gamma] + 393120*\[Gamma]^2 + 393120*\[Gamma]^3 - 
            536235*\[Gamma]^4 - 536235*\[Gamma]^5 + 16955505*\[Gamma]^6 + 
            16701489*\[Gamma]^7 + 70236432*\[Gamma]^8 + 77856912*\[Gamma]^9 - 
            362536115*\[Gamma]^10 - 403178675*\[Gamma]^11 + 
            516398286*\[Gamma]^12 + 597683406*\[Gamma]^13 - 
            236079666*\[Gamma]^14 - 305752626*\[Gamma]^15 + 
            20978054*\[Gamma]^16 + 42654086*\[Gamma]^17 + 
            1880064*\[Gamma]^18 + 1880064*\[Gamma]^19)/
           (3780*(-1 + \[Gamma])^4*\[Gamma]^7*(1 + \[Gamma])^5) + 
          (Pi^2*(-199207 - 1240416*\[Gamma]^2 + 189180*\[Gamma]^4 + 
             81920*\[Gamma]^6)*G[1, 1 - x])/(24*(-1 + \[Gamma]^2)^(5/2)) + 
          ((-18585 + 240905*\[Gamma]^2 - 988015*\[Gamma]^4 + 
             6510035*\[Gamma]^6 - 134264214*\[Gamma]^8 + 
             277369170*\[Gamma]^10 - 315460542*\[Gamma]^12 + 
             169295016*\[Gamma]^14 - 23185512*\[Gamma]^16 - 
             7809042*\[Gamma]^18 + 651264*\[Gamma]^20)*G[1, 1 - x])/
           (1260*\[Gamma]^8*(-1 + \[Gamma]^2)^(9/2)) + 
          ((-11025 + 72450*\[Gamma]^2 - 330890*\[Gamma]^4 + 
             1352120*\[Gamma]^6 - 5433687*\[Gamma]^8 - 59068870*\[Gamma]^10 + 
             61205662*\[Gamma]^12 + 17085516*\[Gamma]^14 - 
             32742084*\[Gamma]^16 + 10655064*\[Gamma]^18 - 
             2482176*\[Gamma]^20 + 491520*\[Gamma]^22)*G[1, 1 - x]^2)/
           (420*\[Gamma]^7*(-1 + \[Gamma]^2)^5) + 
          (128*(32 - 72*\[Gamma]^2 - 1665*\[Gamma]^4 + 2058*\[Gamma]^6 - 
             84*\[Gamma]^8 - 600*\[Gamma]^10 + 160*\[Gamma]^12)*
            G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^(11/2)) + 
          (2*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-2039 - 13155*\[Gamma]^2 - 
             1221*\[Gamma]^4 + 1823*\[Gamma]^6)*G[1, 1 - x]^2*
            (-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/
           (-1 + \[Gamma]^2)^4 + ((258 - 1935*\[Gamma] - 7518*\[Gamma]^2 + 
             5488*\[Gamma]^3 + 198*\[Gamma]^4 - 5775*\[Gamma]^5 + 
             1846*\[Gamma]^6 + 3150*\[Gamma]^7)*(G[1, 1 - x] - 2*G[2, 1 - x])*
            (-1/2*G[1, 1 - x]^2 + 2*G[0, 1, 1 - x]))/
           (4*(-1 + \[Gamma]^2)^(5/2)) - ((-105 + 155*\[Gamma]^2 - 
             1935*\[Gamma]^4 - 5091*\[Gamma]^6 + 666260*\[Gamma]^8 - 
             154716*\[Gamma]^10 - 689664*\[Gamma]^12 + 198856*\[Gamma]^14)*
            (G[1, 1 - x]^2/2 + G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + 
               G[1 + I, 1 - x]) - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/
           (6*\[Gamma]^8*(-1 + \[Gamma]^2)^(5/2)) - 
          ((-114 - 1041*\[Gamma] - 2241*\[Gamma]^2 - 1691*\[Gamma]^3 + 
             389*\[Gamma]^4 + 1696*\[Gamma]^5 + 1050*\[Gamma]^6)*
            (G[1, 1 - x] - 2*G[2, 1 - x])*(G[1, 1 - x]^2/2 - 
             2*(G[1, 1 - x]*G[2, 1 - x] - G[1, 2, 1 - x])))/
           (4*(-1 + \[Gamma])^2*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) + 
          (3*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-37 + 185*\[Gamma]^2 - 
             355*\[Gamma]^4 + 175*\[Gamma]^6)*G[1, 1 - x]*
            (G[1, 1 - x]*G[2, 1 - x] - G[0, 1, 1 - x] - G[1, 2, 1 - x]))/
           (-1 + \[Gamma]^2)^4 + ((1260 - 2268*\[Gamma]^2 + 
             49728*\[Gamma]^4 - 2828161*\[Gamma]^6 + 1882567*\[Gamma]^8 + 
             3040161*\[Gamma]^10 - 3741239*\[Gamma]^12 + 
             1182464*\[Gamma]^14 - 208896*\[Gamma]^16 + 49152*\[Gamma]^18)*
            (-1/2*G[1, 1 - x]^2 + G[1, 1 - x]*G[2, 1 - x] + G[0, 1, 1 - x] - 
             G[1, 2, 1 - x]))/(21*\[Gamma]^6*(-1 + \[Gamma]^2)^(7/2)) - 
          (2*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-2039 - 12003*\[Gamma]^2 - 
             453*\[Gamma]^4 + 799*\[Gamma]^6)*G[1, 1 - x]*
            (-1/2*G[1, 1 - x]^2 + G[1, 1 - x]*G[2, 1 - x] + G[0, 1, 1 - x] - 
             G[1, 2, 1 - x]))/(-1 + \[Gamma]^2)^4 + 
          (\[Gamma]*(-5369 - 12598*\[Gamma]^2 + 17700*\[Gamma]^4 - 
             450*\[Gamma]^6 + 525*\[Gamma]^8)*(-(G[1, 1 - x]*G[2, 1 - x]) + 
             G[0, 1, 1 - x] + G[1, 2, 1 - x]))/(2*(-1 + \[Gamma]^2)^(7/2)) - 
          (48*\[Gamma]*(7 - 150*\[Gamma]^2 + 75*\[Gamma]^4)*
            (-1/6*G[1, 1 - x]^3 + G[1, 1 - x]*G[1, 1 - I, 1 - x] + 
             G[1, 1 - x]*G[1, 1 + I, 1 - x] + G[1, 1 - x]*(G[1, 1 - x]^2/2 - 
               G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*
                (-(G[1, 1 - x]*G[2, 1 - x]) + G[1, 2, 1 - x] + G[2, 1 - I, 
                  1 - x] + G[2, 1 + I, 1 - x])) - 2*(-G[0, 1, 1, 1 - x] + G[
                0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) - 
             2*G[1, 1, 1 - I, 1 - x] - 2*G[1, 1, 1 + I, 1 - x]))/
           (-1 + \[Gamma]^2)^(5/2) + (4*(-6263 - 38115*\[Gamma]^2 + 
             6459*\[Gamma]^4 + 1823*\[Gamma]^6)*(G[1, 1 - x]^3/6 - 
             G[1, 1 - x]*G[1, 1 - I, 1 - x] - G[1, 1 - x]*G[1, 1 + I, 1 - 
                x] + G[1, 1 - x]*(G[1, 1 - x]^2/2 - G[1, 1 - I, 1 - x] - G[1, 
                1 + I, 1 - x] + 2*(-(G[1, 1 - x]*G[2, 1 - x]) + G[1, 2, 
                  1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) + 
             2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 
                1 - x]) + 2*G[1, 1, 1 - I, 1 - x] + 2*G[1, 1, 1 + I, 1 - x]))/
           (-1 + \[Gamma]^2)^(5/2) + (\[Gamma]*(-3 + 2*\[Gamma]^2)*
            (-2057 - 12957*\[Gamma]^2 - 1851*\[Gamma]^4 + 2273*\[Gamma]^6)*
            (-G[1, 1 - x]^3 + 2*G[1, 1 - x]^2*G[2, 1 - x] + 
             G[1, 1 - x]*(G[1, 1 - x]*G[2, 1 - x] - G[0, 1, 1 - x] - G[1, 2, 
                1 - x]) + 4*(-1/6*G[1, 1 - x]^3 + G[1, 1, 1 - I, 1 - x] + G[
                1, 1, 1 + I, 1 - x])))/(-1 + \[Gamma]^2)^4 + 
          (3*\[Gamma]*(-121 + 1985*\[Gamma]^2 - 1255*\[Gamma]^4 + 
             175*\[Gamma]^6)*(G[1, 1 - x]^3/2 - 6*G[0, 1, 1, 1 - x] + 
             4*G[0, 1, 2, 1 - x] + 8*G[0, 2, 1, 1 - x] - 
             4*(G[1, 1 - x]*G[1, 2, 1 - x] - 2*G[1, 1, 2, 1 - x]) - 
             2*G[1, 1, 2, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) - 
          ((111 - 5865*\[Gamma]^2 - 2067*\[Gamma]^4 + 3421*\[Gamma]^6)*
            (-1/12*G[1, 1 - x]^3 + G[0, 1, 1, 1 - x] - 2*G[0, 1, 2, 1 - x] + 
             G[1, 1, 2, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - 
          (18*\[Gamma]*(1 - 5*\[Gamma]^2)^2*(-3 + 2*\[Gamma]^2)*
            ((-3*G[1, 1 - x]*(-(G[1, 1 - x]*G[2, 1 - x]) + G[0, 1, 1 - x] + 
                G[1, 2, 1 - x]))/2 + 2*(-1/6*G[1, 1 - x]^3 + G[0, 1, 1, 
                1 - x] + G[1, 1, 2, 1 - x])))/(-1 + \[Gamma]^2)^3 + 
          (4*(-12553 - 75933*\[Gamma]^2 + 11973*\[Gamma]^4 + 4321*\[Gamma]^6)*
            (G[1, 1 - x]^3/6 + (G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + 
                 G[1 + I, 1 - x])^2)/2 - G[1, 1 - x]*G[1, 1 - I, 1 - x] - 
             G[1, 1 - x]*G[1, 1 + I, 1 - x] - (-G[1, 1 - x] + G[1 - I, 
                1 - x] + G[1 + I, 1 - x])*(-1/2*G[1, 1 - x]^2 + G[1, 1 - I, 
                1 - x] + G[1, 1 + I, 1 - x]) + G[1, 1, 1 - I, 1 - x] + 
             G[1, 1, 1 + I, 1 - x] + G[1, 1 - I, 1 - I, 1 - x] + 
             G[1, 1 - I, 1 + I, 1 - x] + G[1, 1 + I, 1 - I, 1 - x] + 
             G[1, 1 + I, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) + 
          (6*(-9 + 56*\[Gamma] + 99*\[Gamma]^2 - 1200*\[Gamma]^3 - 
             315*\[Gamma]^4 + 600*\[Gamma]^5 + 225*\[Gamma]^6)*
            (-1/6*G[1, 1 - x]^3 + G[1, 1 - x]*G[1, 1 - I, 1 - x] + 
             G[1, 1 - x]*G[1, 1 + I, 1 - x] + (-G[1, 1 - x] + 2*G[2, 1 - x])*
              (-1/2*G[1, 1 - x]^2 + G[1, 1 - I, 1 - x] + G[1, 1 + I, 
                1 - x]) - 2*G[1, 1, 1 - I, 1 - x] - 2*G[1, 1, 1 + I, 1 - x] + 
             2*G[1, 1, 2, 1 - x] - 2*G[1, 1 - I, 2, 1 - x] - 
             2*G[1, 1 + I, 2, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - 
          (1536*(-19 - 116*\[Gamma]^2 + 14*\[Gamma]^4 + 8*\[Gamma]^6)*
            ((-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*
              (-1/2*G[1, 1 - x]^2 + 2*G[0, 1, 1 - x]) + 
             (-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*
              (-1/2*G[1, 1 - x]^2 + 2*(G[1, 1 - x]*G[2, 1 - x] - 
                 G[1, 2, 1 - x])) - 2*(-G[0, 1, 1, 1 - x] + G[0, 1, 1 - I, 
                1 - x] + G[0, 1, 1 + I, 1 - x]) + 
             2*(-(G[1, 1 - x]*G[1, 2, 1 - x]) + 2*G[1, 1, 2, 1 - x] + G[1, 2, 
                1 - I, 1 - x] + G[1, 2, 1 + I, 1 - x])))/(-1 + \[Gamma]^2)^
            (5/2) + ((-75 - 3747*\[Gamma]^2 - 2817*\[Gamma]^4 + 
             3871*\[Gamma]^6)*(G[1, 1 - x]^3/12 - G[1, 1 - x]^2*G[2, 1 - x] + 
             G[1, 1 - x]*G[2, 1 - x]^2 + G[1, 1 - x]*G[0, 1, 1 - x] + 
             G[1, 1 - x]*G[1, 2, 1 - x] - 2*G[0, 0, 1, 1 - x] - 
             G[0, 1, 1, 1 - x] - G[1, 1, 2, 1 - x] - 2*G[1, 2, 2, 1 - x]))/
           (-1 + \[Gamma]^2)^(5/2) + (\[Gamma]*(-1182 - 5177*\[Gamma]^2 + 
             1920*\[Gamma]^4 + 1575*\[Gamma]^6)*(G[1, 1 - x]^3/4 - 
             G[1, 1 - x]^2*G[2, 1 - x] + G[1, 1 - x]*G[2, 1 - x]^2 - 
             G[1, 1 - x]*G[0, 1, 1 - x] + G[1, 1 - x]*G[1, 2, 1 - x] + 
             2*G[0, 0, 1, 1 - x] + G[0, 1, 1, 1 - x] - G[1, 1, 2, 1 - x] - 
             2*G[1, 2, 2, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - 
          ((1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 
             5560073*\[Gamma]^8 - 417302*\[Gamma]^10 + 4034092*\[Gamma]^12 - 
             587336*\[Gamma]^14 + 6144*\[Gamma]^16)*(G[0, 1 - x] - 
             G[1, 1 - x] + G[2, 1 - x] + Log[2]))/(90*\[Gamma]^7*
            (-1 + \[Gamma]^2)^3) + ((525 - 3100*\[Gamma]^2 + 
             13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 
             3752006*\[Gamma]^10 - 1978290*\[Gamma]^12 - 
             1029342*\[Gamma]^14 + 213480*\[Gamma]^16 + 24576*\[Gamma]^18)*
            G[1, 1 - x]*(G[0, 1 - x] - G[1, 1 - x] + G[2, 1 - x] + Log[2]))/
           (30*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + 
          (2*(-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*
            (-1/2*G[1, 1 - x]^2 + G[1, 1 - x]*G[2, 1 - x] + G[0, 1, 1 - x] - 
             G[1, 2, 1 - x])*(2*G[0, 1 - x] - G[1, 1 - x] + Log[4]))/
           (-1 + \[Gamma]^2)^(5/2) - (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 
             1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(-(G[1, 1 - x]*G[2, 1 - x]) + 
             G[0, 1, 1 - x] + G[1, 2, 1 - x])*(2*G[0, 1 - x] - G[1, 1 - x] + 
             Log[4]))/(2*(-1 + \[Gamma]^2)^(5/2)) - 
          (256*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-8 - 51*\[Gamma]^2 - 
             6*\[Gamma]^4 + 8*\[Gamma]^6)*G[1, 1 - x]*
            (-2*G[0, 1 - x]*G[1, 1 - x] - G[1, 1 - x]^2 + G[1, 1 - x]*
              G[2, 1 - x] - G[0, 1, 1 - x] + 4*G[1, 1 - I, 1 - x] + 
             4*G[1, 1 + I, 1 - x] - G[1, 2, 1 - x] - G[1, 1 - x]*Log[4]))/
           (-1 + \[Gamma]^2)^4 - (2*(-2039 - 13155*\[Gamma]^2 - 
             1221*\[Gamma]^4 + 1823*\[Gamma]^6)*(G[1, 1 - x]^3/6 - 
             G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*
              (-G[1, 1 - x] + 2*G[2, 1 - x]) - G[1, 1 - x]*G[1, 1 - I, 1 - 
                x] - G[1, 1 - x]*G[1, 1 + I, 1 - x] + 
             2*G[1, 1, 1 - I, 1 - x] + 2*G[1, 1, 1 + I, 1 - x] - 
             2*G[1, 1, 2, 1 - x] + 2*G[1, 1 - I, 2, 1 - x] + 
             2*G[1, 1 + I, 2, 1 - x] - 4*G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 
                1 - x] + G[1 + I, 1 - x])*Log[2] + 4*(-1/2*G[1, 1 - x]^2 + G[
                1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x])*Log[2] + 
             (-1/2*G[1, 1 - x]^2 + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x])*
              (2*G[0, 1 - x] - G[1, 1 - x] - Log[4]) - G[1, 1 - x]*
              (G[1, 1 - x] - G[1 - I, 1 - x] - G[1 + I, 1 - x])*
              (-2*G[0, 1 - x] + G[1, 1 - x] + Log[4])))/(-1 + \[Gamma]^2)^
            (5/2) + (4*(2 - 4*\[Gamma]^2)^2*(-5 + 50*\[Gamma] + 
             110*\[Gamma]^2 - 22*\[Gamma]^3 - 142*\[Gamma]^4 - 
             28*\[Gamma]^5 + 36*\[Gamma]^6 + (6*(1 + \[Gamma])^2*(3 - 
                3*\[Gamma] + 12*\[Gamma]^2 - 12*\[Gamma]^3 - 4*\[Gamma]^4 + 
                4*\[Gamma]^5)*Log[x])/Sqrt[-1 + \[Gamma]^2]))/
           (3*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*(-1 + \[Gamma]^2)^2))))/
      (30*mB^6) + (21*Pi*(-169 - 42*\[Gamma]^2 + 760*\[Gamma]^4)*
       (-1 + \[Gamma]^2 + \[Gamma]*Sqrt[-1 + \[Gamma]^2])*
       EllipticE[1 - x^2]^2*(v[1] - \[Gamma]*v[2]))/
      (32*mB^5*(-1 + \[Gamma]^2)^(7/2)) + 
     (15*Pi*(-97 - 592*\[Gamma]^2 + 1572*\[Gamma]^4)*(1 - \[Gamma]^2 + 
        \[Gamma]*Sqrt[-1 + \[Gamma]^2])*EllipticK[1 - x^2]^2*
       (v[1] - \[Gamma]*v[2]))/(32*mB^5*(-1 + \[Gamma]^2)^(7/2)) + 
     (Pi*\[Gamma]*(852 - 1421*\[Gamma]^2 - 426*\[Gamma]^4 - 355*\[Gamma]^6 + 
        150*\[Gamma]^8)*G[1 - I, 1 - x]*(v[1] - \[Gamma]*v[2]))/
      (mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]*(852 - 1421*\[Gamma]^2 - 426*\[Gamma]^4 - 355*\[Gamma]^6 + 
        150*\[Gamma]^8)*G[1 + I, 1 - x]*(v[1] - \[Gamma]*v[2]))/
      (mB^5*(-1 + \[Gamma]^2)^3) + 
     (3*Pi*\[Gamma]*(-2929 + 4658*\[Gamma]^2 + 2400*\[Gamma]^4)*
       EllipticE[1 - x^2]*EllipticK[1 - x^2]*(-v[1] + \[Gamma]*v[2]))/
      (16*mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*(-1 + 2*\[Gamma]^2)*
       (-1688*\[Gamma] + 21155*\[Gamma]^3 + 207402*\[Gamma]^5 - 
        3314613*\[Gamma]^7 + 16130928*\[Gamma]^9 - 40177248*\[Gamma]^11 + 
        57917824*\[Gamma]^13 - 49733888*\[Gamma]^15 + 24623104*\[Gamma]^17 - 
        6246400*\[Gamma]^19 + 573440*\[Gamma]^21 + 
        148*Sqrt[-1 + \[Gamma]^2] - 8325*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 
        298*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] + 1044795*\[Gamma]^6*
         Sqrt[-1 + \[Gamma]^2] - 7544688*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 
        23740704*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 40489344*\[Gamma]^12*
         Sqrt[-1 + \[Gamma]^2] + 39585536*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 
        21714944*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5959680*\[Gamma]^18*
         Sqrt[-1 + \[Gamma]^2] - 573440*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2])*
       G[1, 1 - x]^2*(-v[1] + \[Gamma]*v[2]))/(16*mB^5*Sqrt[-1 + \[Gamma]^2]*
       (\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2*
       (1 - \[Gamma]^2 + \[Gamma]*Sqrt[-1 + \[Gamma]^2])^9) - 
     (3*Pi*(-12 - 64*\[Gamma] - 41*\[Gamma]^2 + 133*\[Gamma]^3 + 
        155*\[Gamma]^4 - 35*\[Gamma]^5 - 50*\[Gamma]^6 + 50*\[Gamma]^7)*
       G[2, 1 - x]^2*(-v[1] + \[Gamma]*v[2]))/(2*mB^5*(-1 + \[Gamma])^2*
       (1 + \[Gamma])) + (3*Pi*(-1 + 2*\[Gamma]^2)*(-12 + 5*\[Gamma]^6 - 
        55*\[Gamma]^7 + 25*\[Gamma]^8 + 25*\[Gamma]^9 + 
        \[Gamma]^5*(219 - 60*Sqrt[-1 + \[Gamma]^2]) + 
        8*\[Gamma]*(-11 + 3*Sqrt[-1 + \[Gamma]^2]) + 
        5*\[Gamma]^4*(35 + 12*Sqrt[-1 + \[Gamma]^2]) + 
        \[Gamma]^3*(-101 + 74*Sqrt[-1 + \[Gamma]^2]) - 
        \[Gamma]^2*(193 + 90*Sqrt[-1 + \[Gamma]^2]))*G[0, 1, 1 - x]*
       (-v[1] + \[Gamma]*v[2]))/(2*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) - 
     (3*Pi*(20 + 71*\[Gamma]^2 - 192*\[Gamma]^4 - 85*\[Gamma]^6 + 
        50*\[Gamma]^8)*G[0, 1 - I, 1 - x]*(-v[1] + \[Gamma]*v[2]))/
      (mB^5*(-1 + \[Gamma]^2)^2) - 
     (3*Pi*(20 + 71*\[Gamma]^2 - 192*\[Gamma]^4 - 85*\[Gamma]^6 + 
        50*\[Gamma]^8)*G[0, 1 + I, 1 - x]*(-v[1] + \[Gamma]*v[2]))/
      (mB^5*(-1 + \[Gamma]^2)^2) + 
     (3*Pi*(52 + 76*\[Gamma] + 247*\[Gamma]^2 - 92*\[Gamma]^3 - 
        672*\[Gamma]^4 - 120*\[Gamma]^5 - 85*\[Gamma]^6 + 50*\[Gamma]^8)*
       G[0, 2, 1 - x]*(-v[1] + \[Gamma]*v[2]))/(mB^5*(-1 + \[Gamma]^2)^2) + 
     (3*Pi*(-1 + 2*\[Gamma]^2)*(-12 + 5*\[Gamma]^6 - 55*\[Gamma]^7 + 
        25*\[Gamma]^8 + 25*\[Gamma]^9 + \[Gamma]^5*
         (219 - 60*Sqrt[-1 + \[Gamma]^2]) + 8*\[Gamma]*
         (-11 + 3*Sqrt[-1 + \[Gamma]^2]) + 5*\[Gamma]^4*
         (35 + 12*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^3*
         (-101 + 74*Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^2*
         (193 + 90*Sqrt[-1 + \[Gamma]^2]))*G[1, 2, 1 - x]*
       (-v[1] + \[Gamma]*v[2]))/(2*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) + 
     (3*Pi*(20 + 71*\[Gamma]^2 - 192*\[Gamma]^4 - 85*\[Gamma]^6 + 
        50*\[Gamma]^8)*G[2, 1 - I, 1 - x]*(-v[1] + \[Gamma]*v[2]))/
      (mB^5*(-1 + \[Gamma]^2)^2) + 
     (3*Pi*(20 + 71*\[Gamma]^2 - 192*\[Gamma]^4 - 85*\[Gamma]^6 + 
        50*\[Gamma]^8)*G[2, 1 + I, 1 - x]*(-v[1] + \[Gamma]*v[2]))/
      (mB^5*(-1 + \[Gamma]^2)^2) + 
     (Pi*(-1151 + 3336*\[Gamma] - 846*\[Gamma]^2 - 5760*\[Gamma]^3 + 
        5957*\[Gamma]^4 - 1272*\[Gamma]^5 + 468*\[Gamma]^6 - 
        1104*\[Gamma]^7 + 420*\[Gamma]^8)*Log[2]*(-v[1] + \[Gamma]*v[2]))/
      (4*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*((45 - 297*\[Gamma]^2 + 1885*\[Gamma]^4 - 16291*\[Gamma]^6 + 
          (37046 + 288*Pi^2)*\[Gamma]^7 - (43273 + 1824*Pi^2)*\[Gamma]^8 + 
          8*(-2653 + 243*Pi^2)*\[Gamma]^9 + 183*(1041 + 32*Pi^2)*
           \[Gamma]^10 - 2*(69721 + 5832*Pi^2)*\[Gamma]^11 - 
          (168467 + 3360*Pi^2)*\[Gamma]^12 + 4*(17345 + 4596*Pi^2)*
           \[Gamma]^13 + (204253 - 3552*Pi^2)*\[Gamma]^14 - 
          96*(122 + 127*Pi^2)*\[Gamma]^15 + 10*(-11623 + 288*Pi^2)*
           \[Gamma]^16 + 120*(72 + 37*Pi^2)*\[Gamma]^17 + 7200*\[Gamma]^18 - 
          1200*Pi^2*\[Gamma]^19)*v[1] + \[Gamma]*(-45 + 297*\[Gamma]^2 - 
          1885*\[Gamma]^4 + 16750*\[Gamma]^6 - 2*(18523 + 144*Pi^2)*
           \[Gamma]^7 + (33175 + 1824*Pi^2)*\[Gamma]^8 - 8*(-2653 + 243*Pi^2)*
           \[Gamma]^9 - 183*(747 + 32*Pi^2)*\[Gamma]^10 + 
          2*(69721 + 5832*Pi^2)*\[Gamma]^11 + 5*(11287 + 672*Pi^2)*
           \[Gamma]^12 - 4*(17345 + 4596*Pi^2)*\[Gamma]^13 + 
          2*(-52037 + 1776*Pi^2)*\[Gamma]^14 + 96*(122 + 127*Pi^2)*
           \[Gamma]^15 - 80*(-1049 + 36*Pi^2)*\[Gamma]^16 - 
          120*(72 + 37*Pi^2)*\[Gamma]^17 - 7200*\[Gamma]^18 + 
          1200*Pi^2*\[Gamma]^19)*v[2]))/(96*mB^5*\[Gamma]^7*
       (-1 + \[Gamma]^2)^4) + G[0, 1 - x]*
      ((Pi*(-1151 + 3336*\[Gamma] - 846*\[Gamma]^2 - 5760*\[Gamma]^3 + 
          5957*\[Gamma]^4 - 1272*\[Gamma]^5 + 468*\[Gamma]^6 - 
          1104*\[Gamma]^7 + 420*\[Gamma]^8)*(v[1] - \[Gamma]*v[2]))/
        (4*mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*(-1 + 2*\[Gamma]^2)*
         (-10 + 35840*\[Gamma]^16 + \[Gamma]^8*(386772 - 
            86976*Sqrt[-1 + \[Gamma]^2]) - 19*\[Gamma]*
           (-8 + 3*Sqrt[-1 + \[Gamma]^2]) - 5120*\[Gamma]^15*
           (-6 + 7*Sqrt[-1 + \[Gamma]^2]) - 3840*\[Gamma]^14*
           (59 + 8*Sqrt[-1 + \[Gamma]^2]) - 58*\[Gamma]^3*
           (108 + 49*Sqrt[-1 + \[Gamma]^2]) + 256*\[Gamma]^12*
           (2097 + 238*Sqrt[-1 + \[Gamma]^2]) + 16*\[Gamma]^10*
           (-39275 + 344*Sqrt[-1 + \[Gamma]^2]) + 3*\[Gamma]^2*
           (-59 + 456*Sqrt[-1 + \[Gamma]^2]) + 256*\[Gamma]^13*
           (-298 + 815*Sqrt[-1 + \[Gamma]^2]) - 384*\[Gamma]^11*
           (-55 + 1138*Sqrt[-1 + \[Gamma]^2]) - 4*\[Gamma]^4*
           (-3607 + 4632*Sqrt[-1 + \[Gamma]^2]) + 16*\[Gamma]^9*
           (5964 + 27109*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^5*
           (43752 + 46375*Sqrt[-1 + \[Gamma]^2]) - 4*\[Gamma]^7*
           (27154 + 53221*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^6*
           (-118741 + 68424*Sqrt[-1 + \[Gamma]^2]))*G[1, 1 - x]*
         (v[1] - \[Gamma]*v[2]))/(4*mB^5*Sqrt[-1 + \[Gamma]^2]*
         (-\[Gamma] + Sqrt[-1 + \[Gamma]^2])^3*
         (1 - \[Gamma]^2 + \[Gamma]*Sqrt[-1 + \[Gamma]^2])^6) + 
       (3*Pi*(5 - 76*\[Gamma] + 140*\[Gamma]^2 + 92*\[Gamma]^3 - 
          335*\[Gamma]^4 + 120*\[Gamma]^5 + 70*\[Gamma]^6)*G[2, 1 - x]*
         (-v[1] + \[Gamma]*v[2]))/(mB^5*(-1 + \[Gamma]^2)^2)) + 
     G[2, 1 - x]*((Pi*(1759 + 6744*\[Gamma] + 174*\[Gamma]^2 - 
          11444*\[Gamma]^3 - 4597*\[Gamma]^4 - 2976*\[Gamma]^5 - 
          5364*\[Gamma]^6 - 2524*\[Gamma]^7 - 420*\[Gamma]^8 + 
          600*\[Gamma]^9)*(1 - 50*\[Gamma]^2 + 400*\[Gamma]^4 - 
          1120*\[Gamma]^6 + 1280*\[Gamma]^8 - 512*\[Gamma]^10 + 
          10*\[Gamma]*Sqrt[-1 + \[Gamma]^2] - 160*\[Gamma]^3*
           Sqrt[-1 + \[Gamma]^2] + 672*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] - 
          1024*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2] + 512*\[Gamma]^9*
           Sqrt[-1 + \[Gamma]^2])*(-v[1] + \[Gamma]*v[2]))/
        (4*mB^5*Sqrt[-1 + \[Gamma]^2]*(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])^5*
         (1 - \[Gamma]^2 + \[Gamma]*Sqrt[-1 + \[Gamma]^2])^5) - 
       (3*Pi*(5 - 76*\[Gamma] + 140*\[Gamma]^2 + 92*\[Gamma]^3 - 
          335*\[Gamma]^4 + 120*\[Gamma]^5 + 70*\[Gamma]^6)*Log[2]*
         (-v[1] + \[Gamma]*v[2]))/(mB^5*(-1 + \[Gamma]^2)^2)) + 
     G[1, 1 - x]*((Pi*(\[Gamma]^5*(19563 - 3980*Sqrt[-1 + \[Gamma]^2]) - 
          630*\[Gamma]^2*(-16 + 3*Sqrt[-1 + \[Gamma]^2]) + 
          120*\[Gamma]^11*(-7 + 5*Sqrt[-1 + \[Gamma]^2]) + 
          120*\[Gamma]^10*(32 + 7*Sqrt[-1 + \[Gamma]^2]) + 
          384*\[Gamma]^8*(-22 + 13*Sqrt[-1 + \[Gamma]^2]) - 
          2*\[Gamma]^7*(5255 + 142*Sqrt[-1 + \[Gamma]^2]) + 
          6*(24 + 485*Sqrt[-1 + \[Gamma]^2]) - 4*\[Gamma]^9*
           (-81 + 505*Sqrt[-1 + \[Gamma]^2]) - 18*\[Gamma]^4*
           (1608 + 643*Sqrt[-1 + \[Gamma]^2]) + 6*\[Gamma]^6*
           (3088 + 787*Sqrt[-1 + \[Gamma]^2]) - 3*\[Gamma]*
           (1151 + 1136*Sqrt[-1 + \[Gamma]^2]) + 4*\[Gamma]^3*
           (-59 + 2273*Sqrt[-1 + \[Gamma]^2]))*(-v[1] + \[Gamma]*v[2]))/
        (8*mB^5*(-1 + \[Gamma]^2)^(9/2)) - (3*Pi*(-1 + 2*\[Gamma]^2)*
         (-111*\[Gamma] - 1096*\[Gamma]^3 + 885*\[Gamma]^5 - 70*\[Gamma]^7 + 
          114*Sqrt[-1 + \[Gamma]^2] + 50*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 
          40*\[Gamma]^6*(3 + Sqrt[-1 + \[Gamma]^2]) + 12*\[Gamma]^2*
           (19 + 74*Sqrt[-1 + \[Gamma]^2]) - 4*\[Gamma]^4*
           (-7 + 253*Sqrt[-1 + \[Gamma]^2]))*G[2, 1 - x]*
         (-v[1] + \[Gamma]*v[2]))/(4*mB^5*(-1 + \[Gamma]^2)^(7/2)) + 
       (3*Pi*(-1 + 2*\[Gamma]^2)*(-70*\[Gamma]^7 + 10*Sqrt[-1 + \[Gamma]^2] + 
          290*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 370*\[Gamma]^4*
           Sqrt[-1 + \[Gamma]^2] + 70*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] + 
          \[Gamma]*(33 - 152*Sqrt[-1 + \[Gamma]^2]) + 16*\[Gamma]^3*
           (-7 + 2*Sqrt[-1 + \[Gamma]^2]) + 15*\[Gamma]^5*
           (11 + 8*Sqrt[-1 + \[Gamma]^2]))*Log[2]*(-v[1] + \[Gamma]*v[2]))/
        (4*mB^5*(-1 + \[Gamma]^2)^(7/2)))


\[CapitalDelta]p[5, bar0] = 
    (b*(-9*Pi^2*(-1 + 2*\[Gamma]^2)*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
        32*(-1 + 74*\[Gamma]^2 - 424*\[Gamma]^4 + 832*\[Gamma]^6 - 
          672*\[Gamma]^8 + 192*\[Gamma]^10)))/
      (16*mB^6*(-1 + \[Gamma]^2)^(9/2)) - 
     (3*Pi*(51 - 1071*\[Gamma]^2 + 4907*\[Gamma]^4 - 7541*\[Gamma]^6 + 
        3590*\[Gamma]^8)*(\[Gamma]*v[1] - v[2]))/(32*mB^5*(-1 + \[Gamma]^2)^4)


\[CapitalDelta]p[5, bar1] = 
    (b*Sqrt[-1 + \[Gamma]^2]*(-1/4*(\[Gamma]*(-1 + 2*\[Gamma]^2)*
           (135*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
            64*(23 - 334*\[Gamma]^2 + 1152*\[Gamma]^4 - 1456*\[Gamma]^6 + 
              608*\[Gamma]^8)))/(-1 + \[Gamma]^2)^5 - 
        15*((9*Pi^2*(1 - 5*\[Gamma]^2)^2*(-1 + 2*\[Gamma]^2))/
           (4*(-1 + \[Gamma]^2)^3) + (4*(2 - 4*\[Gamma]^2)^2*
            (-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6))/
           (3*(-1 + \[Gamma]^2)^5) + (Pi^2*\[Gamma]*(-7817455 - 
             1872978*\[Gamma]^2 + 1564672*\[Gamma]^4 - 90112*\[Gamma]^6 + 
             32768*\[Gamma]^8))/(168*(-1 + \[Gamma]^2)^2) - 
          (16*(-21 + 630*\[Gamma]^2 - 3360*\[Gamma]^4 + 6720*\[Gamma]^6 - 
             5760*\[Gamma]^8 + 1792*\[Gamma]^10))/(5*(-1 + \[Gamma]^2)^5) - 
          (10395 + 10395*\[Gamma] + 393120*\[Gamma]^2 + 393120*\[Gamma]^3 - 
            536235*\[Gamma]^4 - 536235*\[Gamma]^5 + 16955505*\[Gamma]^6 + 
            16701489*\[Gamma]^7 + 70236432*\[Gamma]^8 + 77856912*\[Gamma]^9 - 
            362536115*\[Gamma]^10 - 403178675*\[Gamma]^11 + 
            516398286*\[Gamma]^12 + 597683406*\[Gamma]^13 - 
            236079666*\[Gamma]^14 - 305752626*\[Gamma]^15 + 
            20978054*\[Gamma]^16 + 42654086*\[Gamma]^17 + 
            1880064*\[Gamma]^18 + 1880064*\[Gamma]^19)/
           (3780*(-1 + \[Gamma])^4*\[Gamma]^7*(1 + \[Gamma])^5) + 
          (Pi^2*(-199207 - 1240416*\[Gamma]^2 + 189180*\[Gamma]^4 + 
             81920*\[Gamma]^6)*G[1, 1 - x])/(24*(-1 + \[Gamma]^2)^(5/2)) + 
          ((-18585 + 240905*\[Gamma]^2 - 988015*\[Gamma]^4 + 
             6510035*\[Gamma]^6 - 134264214*\[Gamma]^8 + 
             277369170*\[Gamma]^10 - 315460542*\[Gamma]^12 + 
             169295016*\[Gamma]^14 - 23185512*\[Gamma]^16 - 
             7809042*\[Gamma]^18 + 651264*\[Gamma]^20)*G[1, 1 - x])/
           (1260*\[Gamma]^8*(-1 + \[Gamma]^2)^(9/2)) + 
          ((-11025 + 72450*\[Gamma]^2 - 330890*\[Gamma]^4 + 
             1352120*\[Gamma]^6 - 5433687*\[Gamma]^8 - 59068870*\[Gamma]^10 + 
             61205662*\[Gamma]^12 + 17085516*\[Gamma]^14 - 
             32742084*\[Gamma]^16 + 10655064*\[Gamma]^18 - 
             2482176*\[Gamma]^20 + 491520*\[Gamma]^22)*G[1, 1 - x]^2)/
           (420*\[Gamma]^7*(-1 + \[Gamma]^2)^5) + 
          (128*(32 - 72*\[Gamma]^2 - 1665*\[Gamma]^4 + 2058*\[Gamma]^6 - 
             84*\[Gamma]^8 - 600*\[Gamma]^10 + 160*\[Gamma]^12)*
            G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^(11/2)) + 
          (2*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-2039 - 13155*\[Gamma]^2 - 
             1221*\[Gamma]^4 + 1823*\[Gamma]^6)*G[1, 1 - x]^2*
            (-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/
           (-1 + \[Gamma]^2)^4 + ((258 - 1935*\[Gamma] - 7518*\[Gamma]^2 + 
             5488*\[Gamma]^3 + 198*\[Gamma]^4 - 5775*\[Gamma]^5 + 
             1846*\[Gamma]^6 + 3150*\[Gamma]^7)*(G[1, 1 - x] - 2*G[2, 1 - x])*
            (-1/2*G[1, 1 - x]^2 + 2*G[0, 1, 1 - x]))/
           (4*(-1 + \[Gamma]^2)^(5/2)) - ((-105 + 155*\[Gamma]^2 - 
             1935*\[Gamma]^4 - 5091*\[Gamma]^6 + 666260*\[Gamma]^8 - 
             154716*\[Gamma]^10 - 689664*\[Gamma]^12 + 198856*\[Gamma]^14)*
            (G[1, 1 - x]^2/2 + G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + 
               G[1 + I, 1 - x]) - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/
           (6*\[Gamma]^8*(-1 + \[Gamma]^2)^(5/2)) - 
          ((-114 - 1041*\[Gamma] - 2241*\[Gamma]^2 - 1691*\[Gamma]^3 + 
             389*\[Gamma]^4 + 1696*\[Gamma]^5 + 1050*\[Gamma]^6)*
            (G[1, 1 - x] - 2*G[2, 1 - x])*(G[1, 1 - x]^2/2 - 
             2*(G[1, 1 - x]*G[2, 1 - x] - G[1, 2, 1 - x])))/
           (4*(-1 + \[Gamma])^2*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) + 
          (3*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-37 + 185*\[Gamma]^2 - 
             355*\[Gamma]^4 + 175*\[Gamma]^6)*G[1, 1 - x]*
            (G[1, 1 - x]*G[2, 1 - x] - G[0, 1, 1 - x] - G[1, 2, 1 - x]))/
           (-1 + \[Gamma]^2)^4 + ((1260 - 2268*\[Gamma]^2 + 
             49728*\[Gamma]^4 - 2828161*\[Gamma]^6 + 1882567*\[Gamma]^8 + 
             3040161*\[Gamma]^10 - 3741239*\[Gamma]^12 + 
             1182464*\[Gamma]^14 - 208896*\[Gamma]^16 + 49152*\[Gamma]^18)*
            (-1/2*G[1, 1 - x]^2 + G[1, 1 - x]*G[2, 1 - x] + G[0, 1, 1 - x] - 
             G[1, 2, 1 - x]))/(21*\[Gamma]^6*(-1 + \[Gamma]^2)^(7/2)) - 
          (2*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-2039 - 12003*\[Gamma]^2 - 
             453*\[Gamma]^4 + 799*\[Gamma]^6)*G[1, 1 - x]*
            (-1/2*G[1, 1 - x]^2 + G[1, 1 - x]*G[2, 1 - x] + G[0, 1, 1 - x] - 
             G[1, 2, 1 - x]))/(-1 + \[Gamma]^2)^4 + 
          (\[Gamma]*(-5369 - 12598*\[Gamma]^2 + 17700*\[Gamma]^4 - 
             450*\[Gamma]^6 + 525*\[Gamma]^8)*(-(G[1, 1 - x]*G[2, 1 - x]) + 
             G[0, 1, 1 - x] + G[1, 2, 1 - x]))/(2*(-1 + \[Gamma]^2)^(7/2)) - 
          (48*\[Gamma]*(7 - 150*\[Gamma]^2 + 75*\[Gamma]^4)*
            (-1/6*G[1, 1 - x]^3 + G[1, 1 - x]*G[1, 1 - I, 1 - x] + 
             G[1, 1 - x]*G[1, 1 + I, 1 - x] + G[1, 1 - x]*(G[1, 1 - x]^2/2 - 
               G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*
                (-(G[1, 1 - x]*G[2, 1 - x]) + G[1, 2, 1 - x] + G[2, 1 - I, 
                  1 - x] + G[2, 1 + I, 1 - x])) - 2*(-G[0, 1, 1, 1 - x] + G[
                0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) - 
             2*G[1, 1, 1 - I, 1 - x] - 2*G[1, 1, 1 + I, 1 - x]))/
           (-1 + \[Gamma]^2)^(5/2) + (4*(-6263 - 38115*\[Gamma]^2 + 
             6459*\[Gamma]^4 + 1823*\[Gamma]^6)*(G[1, 1 - x]^3/6 - 
             G[1, 1 - x]*G[1, 1 - I, 1 - x] - G[1, 1 - x]*G[1, 1 + I, 1 - 
                x] + G[1, 1 - x]*(G[1, 1 - x]^2/2 - G[1, 1 - I, 1 - x] - G[1, 
                1 + I, 1 - x] + 2*(-(G[1, 1 - x]*G[2, 1 - x]) + G[1, 2, 
                  1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) + 
             2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 
                1 - x]) + 2*G[1, 1, 1 - I, 1 - x] + 2*G[1, 1, 1 + I, 1 - x]))/
           (-1 + \[Gamma]^2)^(5/2) + (\[Gamma]*(-3 + 2*\[Gamma]^2)*
            (-2057 - 12957*\[Gamma]^2 - 1851*\[Gamma]^4 + 2273*\[Gamma]^6)*
            (-G[1, 1 - x]^3 + 2*G[1, 1 - x]^2*G[2, 1 - x] + 
             G[1, 1 - x]*(G[1, 1 - x]*G[2, 1 - x] - G[0, 1, 1 - x] - G[1, 2, 
                1 - x]) + 4*(-1/6*G[1, 1 - x]^3 + G[1, 1, 1 - I, 1 - x] + G[
                1, 1, 1 + I, 1 - x])))/(-1 + \[Gamma]^2)^4 + 
          (3*\[Gamma]*(-121 + 1985*\[Gamma]^2 - 1255*\[Gamma]^4 + 
             175*\[Gamma]^6)*(G[1, 1 - x]^3/2 - 6*G[0, 1, 1, 1 - x] + 
             4*G[0, 1, 2, 1 - x] + 8*G[0, 2, 1, 1 - x] - 
             4*(G[1, 1 - x]*G[1, 2, 1 - x] - 2*G[1, 1, 2, 1 - x]) - 
             2*G[1, 1, 2, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) - 
          ((111 - 5865*\[Gamma]^2 - 2067*\[Gamma]^4 + 3421*\[Gamma]^6)*
            (-1/12*G[1, 1 - x]^3 + G[0, 1, 1, 1 - x] - 2*G[0, 1, 2, 1 - x] + 
             G[1, 1, 2, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - 
          (18*\[Gamma]*(1 - 5*\[Gamma]^2)^2*(-3 + 2*\[Gamma]^2)*
            ((-3*G[1, 1 - x]*(-(G[1, 1 - x]*G[2, 1 - x]) + G[0, 1, 1 - x] + 
                G[1, 2, 1 - x]))/2 + 2*(-1/6*G[1, 1 - x]^3 + G[0, 1, 1, 
                1 - x] + G[1, 1, 2, 1 - x])))/(-1 + \[Gamma]^2)^3 + 
          (4*(-12553 - 75933*\[Gamma]^2 + 11973*\[Gamma]^4 + 4321*\[Gamma]^6)*
            (G[1, 1 - x]^3/6 + (G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + 
                 G[1 + I, 1 - x])^2)/2 - G[1, 1 - x]*G[1, 1 - I, 1 - x] - 
             G[1, 1 - x]*G[1, 1 + I, 1 - x] - (-G[1, 1 - x] + G[1 - I, 
                1 - x] + G[1 + I, 1 - x])*(-1/2*G[1, 1 - x]^2 + G[1, 1 - I, 
                1 - x] + G[1, 1 + I, 1 - x]) + G[1, 1, 1 - I, 1 - x] + 
             G[1, 1, 1 + I, 1 - x] + G[1, 1 - I, 1 - I, 1 - x] + 
             G[1, 1 - I, 1 + I, 1 - x] + G[1, 1 + I, 1 - I, 1 - x] + 
             G[1, 1 + I, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) + 
          (6*(-9 + 56*\[Gamma] + 99*\[Gamma]^2 - 1200*\[Gamma]^3 - 
             315*\[Gamma]^4 + 600*\[Gamma]^5 + 225*\[Gamma]^6)*
            (-1/6*G[1, 1 - x]^3 + G[1, 1 - x]*G[1, 1 - I, 1 - x] + 
             G[1, 1 - x]*G[1, 1 + I, 1 - x] + (-G[1, 1 - x] + 2*G[2, 1 - x])*
              (-1/2*G[1, 1 - x]^2 + G[1, 1 - I, 1 - x] + G[1, 1 + I, 
                1 - x]) - 2*G[1, 1, 1 - I, 1 - x] - 2*G[1, 1, 1 + I, 1 - x] + 
             2*G[1, 1, 2, 1 - x] - 2*G[1, 1 - I, 2, 1 - x] - 
             2*G[1, 1 + I, 2, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - 
          (1536*(-19 - 116*\[Gamma]^2 + 14*\[Gamma]^4 + 8*\[Gamma]^6)*
            ((-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*
              (-1/2*G[1, 1 - x]^2 + 2*G[0, 1, 1 - x]) + 
             (-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*
              (-1/2*G[1, 1 - x]^2 + 2*(G[1, 1 - x]*G[2, 1 - x] - 
                 G[1, 2, 1 - x])) - 2*(-G[0, 1, 1, 1 - x] + G[0, 1, 1 - I, 
                1 - x] + G[0, 1, 1 + I, 1 - x]) + 
             2*(-(G[1, 1 - x]*G[1, 2, 1 - x]) + 2*G[1, 1, 2, 1 - x] + G[1, 2, 
                1 - I, 1 - x] + G[1, 2, 1 + I, 1 - x])))/(-1 + \[Gamma]^2)^
            (5/2) + ((-75 - 3747*\[Gamma]^2 - 2817*\[Gamma]^4 + 
             3871*\[Gamma]^6)*(G[1, 1 - x]^3/12 - G[1, 1 - x]^2*G[2, 1 - x] + 
             G[1, 1 - x]*G[2, 1 - x]^2 + G[1, 1 - x]*G[0, 1, 1 - x] + 
             G[1, 1 - x]*G[1, 2, 1 - x] - 2*G[0, 0, 1, 1 - x] - 
             G[0, 1, 1, 1 - x] - G[1, 1, 2, 1 - x] - 2*G[1, 2, 2, 1 - x]))/
           (-1 + \[Gamma]^2)^(5/2) + (\[Gamma]*(-1182 - 5177*\[Gamma]^2 + 
             1920*\[Gamma]^4 + 1575*\[Gamma]^6)*(G[1, 1 - x]^3/4 - 
             G[1, 1 - x]^2*G[2, 1 - x] + G[1, 1 - x]*G[2, 1 - x]^2 - 
             G[1, 1 - x]*G[0, 1, 1 - x] + G[1, 1 - x]*G[1, 2, 1 - x] + 
             2*G[0, 0, 1, 1 - x] + G[0, 1, 1, 1 - x] - G[1, 1, 2, 1 - x] - 
             2*G[1, 2, 2, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - 
          ((1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 
             5560073*\[Gamma]^8 - 417302*\[Gamma]^10 + 4034092*\[Gamma]^12 - 
             587336*\[Gamma]^14 + 6144*\[Gamma]^16)*(G[0, 1 - x] - 
             G[1, 1 - x] + G[2, 1 - x] + Log[2]))/(90*\[Gamma]^7*
            (-1 + \[Gamma]^2)^3) + ((525 - 3100*\[Gamma]^2 + 
             13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 
             3752006*\[Gamma]^10 - 1978290*\[Gamma]^12 - 
             1029342*\[Gamma]^14 + 213480*\[Gamma]^16 + 24576*\[Gamma]^18)*
            G[1, 1 - x]*(G[0, 1 - x] - G[1, 1 - x] + G[2, 1 - x] + Log[2]))/
           (30*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + 
          (2*(-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*
            (-1/2*G[1, 1 - x]^2 + G[1, 1 - x]*G[2, 1 - x] + G[0, 1, 1 - x] - 
             G[1, 2, 1 - x])*(2*G[0, 1 - x] - G[1, 1 - x] + Log[4]))/
           (-1 + \[Gamma]^2)^(5/2) - (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 
             1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(-(G[1, 1 - x]*G[2, 1 - x]) + 
             G[0, 1, 1 - x] + G[1, 2, 1 - x])*(2*G[0, 1 - x] - G[1, 1 - x] + 
             Log[4]))/(2*(-1 + \[Gamma]^2)^(5/2)) - 
          (256*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-8 - 51*\[Gamma]^2 - 
             6*\[Gamma]^4 + 8*\[Gamma]^6)*G[1, 1 - x]*
            (-2*G[0, 1 - x]*G[1, 1 - x] - G[1, 1 - x]^2 + G[1, 1 - x]*
              G[2, 1 - x] - G[0, 1, 1 - x] + 4*G[1, 1 - I, 1 - x] + 
             4*G[1, 1 + I, 1 - x] - G[1, 2, 1 - x] - G[1, 1 - x]*Log[4]))/
           (-1 + \[Gamma]^2)^4 - (2*(-2039 - 13155*\[Gamma]^2 - 
             1221*\[Gamma]^4 + 1823*\[Gamma]^6)*(G[1, 1 - x]^3/6 - 
             G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*
              (-G[1, 1 - x] + 2*G[2, 1 - x]) - G[1, 1 - x]*G[1, 1 - I, 1 - 
                x] - G[1, 1 - x]*G[1, 1 + I, 1 - x] + 
             2*G[1, 1, 1 - I, 1 - x] + 2*G[1, 1, 1 + I, 1 - x] - 
             2*G[1, 1, 2, 1 - x] + 2*G[1, 1 - I, 2, 1 - x] + 
             2*G[1, 1 + I, 2, 1 - x] - 4*G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 
                1 - x] + G[1 + I, 1 - x])*Log[2] + 4*(-1/2*G[1, 1 - x]^2 + G[
                1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x])*Log[2] + 
             (-1/2*G[1, 1 - x]^2 + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x])*
              (2*G[0, 1 - x] - G[1, 1 - x] - Log[4]) - G[1, 1 - x]*
              (G[1, 1 - x] - G[1 - I, 1 - x] - G[1 + I, 1 - x])*
              (-2*G[0, 1 - x] + G[1, 1 - x] + Log[4])))/(-1 + \[Gamma]^2)^
            (5/2) + (4*(2 - 4*\[Gamma]^2)^2*(-5 + 50*\[Gamma] + 
             110*\[Gamma]^2 - 22*\[Gamma]^3 - 142*\[Gamma]^4 - 
             28*\[Gamma]^5 + 36*\[Gamma]^6 + (6*(1 + \[Gamma])^2*(3 - 
                3*\[Gamma] + 12*\[Gamma]^2 - 12*\[Gamma]^3 - 4*\[Gamma]^4 + 
                4*\[Gamma]^5)*Log[x])/Sqrt[-1 + \[Gamma]^2]))/
           (3*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*(-1 + \[Gamma]^2)^2))))/
      (30*mB^6) - G[2, 1 - x]*((Pi*(1759 + 6744*\[Gamma] + 174*\[Gamma]^2 - 
          11444*\[Gamma]^3 - 4597*\[Gamma]^4 - 2976*\[Gamma]^5 - 
          5364*\[Gamma]^6 - 2524*\[Gamma]^7 - 420*\[Gamma]^8 + 
          600*\[Gamma]^9)*(1 - 50*\[Gamma]^2 + 400*\[Gamma]^4 - 
          1120*\[Gamma]^6 + 1280*\[Gamma]^8 - 512*\[Gamma]^10 + 
          10*\[Gamma]*Sqrt[-1 + \[Gamma]^2] - 160*\[Gamma]^3*
           Sqrt[-1 + \[Gamma]^2] + 672*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] - 
          1024*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2] + 512*\[Gamma]^9*
           Sqrt[-1 + \[Gamma]^2])*(\[Gamma]*v[1] - v[2]))/
        (4*mB^5*Sqrt[-1 + \[Gamma]^2]*(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])^5*
         (1 - \[Gamma]^2 + \[Gamma]*Sqrt[-1 + \[Gamma]^2])^5) - 
       (3*Pi*(5 - 76*\[Gamma] + 140*\[Gamma]^2 + 92*\[Gamma]^3 - 
          335*\[Gamma]^4 + 120*\[Gamma]^5 + 70*\[Gamma]^6)*Log[2]*
         (\[Gamma]*v[1] - v[2]))/(mB^5*(-1 + \[Gamma]^2)^2)) - 
     G[1, 1 - x]*((Pi*(\[Gamma]^5*(19563 - 3980*Sqrt[-1 + \[Gamma]^2]) - 
          630*\[Gamma]^2*(-16 + 3*Sqrt[-1 + \[Gamma]^2]) + 
          120*\[Gamma]^11*(-7 + 5*Sqrt[-1 + \[Gamma]^2]) + 
          120*\[Gamma]^10*(32 + 7*Sqrt[-1 + \[Gamma]^2]) + 
          384*\[Gamma]^8*(-22 + 13*Sqrt[-1 + \[Gamma]^2]) - 
          2*\[Gamma]^7*(5255 + 142*Sqrt[-1 + \[Gamma]^2]) + 
          6*(24 + 485*Sqrt[-1 + \[Gamma]^2]) - 4*\[Gamma]^9*
           (-81 + 505*Sqrt[-1 + \[Gamma]^2]) - 18*\[Gamma]^4*
           (1608 + 643*Sqrt[-1 + \[Gamma]^2]) + 6*\[Gamma]^6*
           (3088 + 787*Sqrt[-1 + \[Gamma]^2]) - 3*\[Gamma]*
           (1151 + 1136*Sqrt[-1 + \[Gamma]^2]) + 4*\[Gamma]^3*
           (-59 + 2273*Sqrt[-1 + \[Gamma]^2]))*(\[Gamma]*v[1] - v[2]))/
        (8*mB^5*(-1 + \[Gamma]^2)^(9/2)) - (3*Pi*(-1 + 2*\[Gamma]^2)*
         (-111*\[Gamma] - 1096*\[Gamma]^3 + 885*\[Gamma]^5 - 70*\[Gamma]^7 + 
          114*Sqrt[-1 + \[Gamma]^2] + 50*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] - 
          40*\[Gamma]^6*(3 + Sqrt[-1 + \[Gamma]^2]) + 12*\[Gamma]^2*
           (19 + 74*Sqrt[-1 + \[Gamma]^2]) - 4*\[Gamma]^4*
           (-7 + 253*Sqrt[-1 + \[Gamma]^2]))*G[2, 1 - x]*
         (\[Gamma]*v[1] - v[2]))/(4*mB^5*(-1 + \[Gamma]^2)^(7/2)) + 
       (3*Pi*(-1 + 2*\[Gamma]^2)*(-70*\[Gamma]^7 + 10*Sqrt[-1 + \[Gamma]^2] + 
          290*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 370*\[Gamma]^4*
           Sqrt[-1 + \[Gamma]^2] + 70*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] + 
          \[Gamma]*(33 - 152*Sqrt[-1 + \[Gamma]^2]) + 16*\[Gamma]^3*
           (-7 + 2*Sqrt[-1 + \[Gamma]^2]) + 15*\[Gamma]^5*
           (11 + 8*Sqrt[-1 + \[Gamma]^2]))*Log[2]*(\[Gamma]*v[1] - v[2]))/
        (4*mB^5*(-1 + \[Gamma]^2)^(7/2))) - 
     (3*Pi*\[Gamma]*(-2929 + 4658*\[Gamma]^2 + 2400*\[Gamma]^4)*
       EllipticE[1 - x^2]*EllipticK[1 - x^2]*(\[Gamma]*v[1] - v[2]))/
      (16*mB^5*(-1 + \[Gamma]^2)^3) - (3*Pi*(-1 + 2*\[Gamma]^2)*
       (-1688*\[Gamma] + 21155*\[Gamma]^3 + 207402*\[Gamma]^5 - 
        3314613*\[Gamma]^7 + 16130928*\[Gamma]^9 - 40177248*\[Gamma]^11 + 
        57917824*\[Gamma]^13 - 49733888*\[Gamma]^15 + 24623104*\[Gamma]^17 - 
        6246400*\[Gamma]^19 + 573440*\[Gamma]^21 + 
        148*Sqrt[-1 + \[Gamma]^2] - 8325*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 
        298*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] + 1044795*\[Gamma]^6*
         Sqrt[-1 + \[Gamma]^2] - 7544688*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2] + 
        23740704*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2] - 40489344*\[Gamma]^12*
         Sqrt[-1 + \[Gamma]^2] + 39585536*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2] - 
        21714944*\[Gamma]^16*Sqrt[-1 + \[Gamma]^2] + 5959680*\[Gamma]^18*
         Sqrt[-1 + \[Gamma]^2] - 573440*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2])*
       G[1, 1 - x]^2*(\[Gamma]*v[1] - v[2]))/(16*mB^5*Sqrt[-1 + \[Gamma]^2]*
       (\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2*
       (1 - \[Gamma]^2 + \[Gamma]*Sqrt[-1 + \[Gamma]^2])^9) + 
     (3*Pi*(-12 - 64*\[Gamma] - 41*\[Gamma]^2 + 133*\[Gamma]^3 + 
        155*\[Gamma]^4 - 35*\[Gamma]^5 - 50*\[Gamma]^6 + 50*\[Gamma]^7)*
       G[2, 1 - x]^2*(\[Gamma]*v[1] - v[2]))/(2*mB^5*(-1 + \[Gamma])^2*
       (1 + \[Gamma])) - (3*Pi*(-1 + 2*\[Gamma]^2)*(-12 + 5*\[Gamma]^6 - 
        55*\[Gamma]^7 + 25*\[Gamma]^8 + 25*\[Gamma]^9 + 
        \[Gamma]^5*(219 - 60*Sqrt[-1 + \[Gamma]^2]) + 
        8*\[Gamma]*(-11 + 3*Sqrt[-1 + \[Gamma]^2]) + 
        5*\[Gamma]^4*(35 + 12*Sqrt[-1 + \[Gamma]^2]) + 
        \[Gamma]^3*(-101 + 74*Sqrt[-1 + \[Gamma]^2]) - 
        \[Gamma]^2*(193 + 90*Sqrt[-1 + \[Gamma]^2]))*G[0, 1, 1 - x]*
       (\[Gamma]*v[1] - v[2]))/(2*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) + 
     (3*Pi*(20 + 71*\[Gamma]^2 - 192*\[Gamma]^4 - 85*\[Gamma]^6 + 
        50*\[Gamma]^8)*G[0, 1 - I, 1 - x]*(\[Gamma]*v[1] - v[2]))/
      (mB^5*(-1 + \[Gamma]^2)^2) + 
     (3*Pi*(20 + 71*\[Gamma]^2 - 192*\[Gamma]^4 - 85*\[Gamma]^6 + 
        50*\[Gamma]^8)*G[0, 1 + I, 1 - x]*(\[Gamma]*v[1] - v[2]))/
      (mB^5*(-1 + \[Gamma]^2)^2) - 
     (3*Pi*(52 + 76*\[Gamma] + 247*\[Gamma]^2 - 92*\[Gamma]^3 - 
        672*\[Gamma]^4 - 120*\[Gamma]^5 - 85*\[Gamma]^6 + 50*\[Gamma]^8)*
       G[0, 2, 1 - x]*(\[Gamma]*v[1] - v[2]))/(mB^5*(-1 + \[Gamma]^2)^2) - 
     (3*Pi*(-1 + 2*\[Gamma]^2)*(-12 + 5*\[Gamma]^6 - 55*\[Gamma]^7 + 
        25*\[Gamma]^8 + 25*\[Gamma]^9 + \[Gamma]^5*
         (219 - 60*Sqrt[-1 + \[Gamma]^2]) + 8*\[Gamma]*
         (-11 + 3*Sqrt[-1 + \[Gamma]^2]) + 5*\[Gamma]^4*
         (35 + 12*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^3*
         (-101 + 74*Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^2*
         (193 + 90*Sqrt[-1 + \[Gamma]^2]))*G[1, 2, 1 - x]*
       (\[Gamma]*v[1] - v[2]))/(2*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) - 
     (3*Pi*(20 + 71*\[Gamma]^2 - 192*\[Gamma]^4 - 85*\[Gamma]^6 + 
        50*\[Gamma]^8)*G[2, 1 - I, 1 - x]*(\[Gamma]*v[1] - v[2]))/
      (mB^5*(-1 + \[Gamma]^2)^2) - 
     (3*Pi*(20 + 71*\[Gamma]^2 - 192*\[Gamma]^4 - 85*\[Gamma]^6 + 
        50*\[Gamma]^8)*G[2, 1 + I, 1 - x]*(\[Gamma]*v[1] - v[2]))/
      (mB^5*(-1 + \[Gamma]^2)^2) - 
     (Pi*(-1151 + 3336*\[Gamma] - 846*\[Gamma]^2 - 5760*\[Gamma]^3 + 
        5957*\[Gamma]^4 - 1272*\[Gamma]^5 + 468*\[Gamma]^6 - 
        1104*\[Gamma]^7 + 420*\[Gamma]^8)*Log[2]*(\[Gamma]*v[1] - v[2]))/
      (4*mB^5*(-1 + \[Gamma]^2)^3) - 
     (21*Pi*(-169 - 42*\[Gamma]^2 + 760*\[Gamma]^4)*(-1 + \[Gamma]^2 + 
        \[Gamma]*Sqrt[-1 + \[Gamma]^2])*EllipticE[1 - x^2]^2*
       (-(\[Gamma]*v[1]) + v[2]))/(32*mB^5*(-1 + \[Gamma]^2)^(7/2)) - 
     (15*Pi*(-97 - 592*\[Gamma]^2 + 1572*\[Gamma]^4)*(1 - \[Gamma]^2 + 
        \[Gamma]*Sqrt[-1 + \[Gamma]^2])*EllipticK[1 - x^2]^2*
       (-(\[Gamma]*v[1]) + v[2]))/(32*mB^5*(-1 + \[Gamma]^2)^(7/2)) - 
     (Pi*\[Gamma]*(852 - 1421*\[Gamma]^2 - 426*\[Gamma]^4 - 355*\[Gamma]^6 + 
        150*\[Gamma]^8)*G[1 - I, 1 - x]*(-(\[Gamma]*v[1]) + v[2]))/
      (mB^5*(-1 + \[Gamma]^2)^3) - 
     (Pi*\[Gamma]*(852 - 1421*\[Gamma]^2 - 426*\[Gamma]^4 - 355*\[Gamma]^6 + 
        150*\[Gamma]^8)*G[1 + I, 1 - x]*(-(\[Gamma]*v[1]) + v[2]))/
      (mB^5*(-1 + \[Gamma]^2)^3) - 
     (Pi*(\[Gamma]*(-45 + 297*\[Gamma]^2 - 1885*\[Gamma]^4 + 
          16750*\[Gamma]^6 - 2*(18523 + 144*Pi^2)*\[Gamma]^7 + 
          (33175 + 1824*Pi^2)*\[Gamma]^8 - 8*(-2653 + 243*Pi^2)*\[Gamma]^9 - 
          183*(747 + 32*Pi^2)*\[Gamma]^10 + 2*(69721 + 5832*Pi^2)*
           \[Gamma]^11 + 5*(11287 + 672*Pi^2)*\[Gamma]^12 - 
          4*(17345 + 4596*Pi^2)*\[Gamma]^13 + 2*(-52037 + 1776*Pi^2)*
           \[Gamma]^14 + 96*(122 + 127*Pi^2)*\[Gamma]^15 - 
          80*(-1049 + 36*Pi^2)*\[Gamma]^16 - 120*(72 + 37*Pi^2)*\[Gamma]^17 - 
          7200*\[Gamma]^18 + 1200*Pi^2*\[Gamma]^19)*v[1] + 
        (45 - 297*\[Gamma]^2 + 1885*\[Gamma]^4 - 16291*\[Gamma]^6 + 
          (37046 + 288*Pi^2)*\[Gamma]^7 - (43273 + 1824*Pi^2)*\[Gamma]^8 + 
          8*(-2653 + 243*Pi^2)*\[Gamma]^9 + 183*(1041 + 32*Pi^2)*
           \[Gamma]^10 - 2*(69721 + 5832*Pi^2)*\[Gamma]^11 - 
          (168467 + 3360*Pi^2)*\[Gamma]^12 + 4*(17345 + 4596*Pi^2)*
           \[Gamma]^13 + (204253 - 3552*Pi^2)*\[Gamma]^14 - 
          96*(122 + 127*Pi^2)*\[Gamma]^15 + 10*(-11623 + 288*Pi^2)*
           \[Gamma]^16 + 120*(72 + 37*Pi^2)*\[Gamma]^17 + 7200*\[Gamma]^18 - 
          1200*Pi^2*\[Gamma]^19)*v[2]))/(96*mB^5*\[Gamma]^7*
       (-1 + \[Gamma]^2)^4) - G[0, 1 - x]*
      ((3*Pi*(5 - 76*\[Gamma] + 140*\[Gamma]^2 + 92*\[Gamma]^3 - 
          335*\[Gamma]^4 + 120*\[Gamma]^5 + 70*\[Gamma]^6)*G[2, 1 - x]*
         (\[Gamma]*v[1] - v[2]))/(mB^5*(-1 + \[Gamma]^2)^2) + 
       (Pi*(-1151 + 3336*\[Gamma] - 846*\[Gamma]^2 - 5760*\[Gamma]^3 + 
          5957*\[Gamma]^4 - 1272*\[Gamma]^5 + 468*\[Gamma]^6 - 
          1104*\[Gamma]^7 + 420*\[Gamma]^8)*(-(\[Gamma]*v[1]) + v[2]))/
        (4*mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*(-1 + 2*\[Gamma]^2)*
         (-10 + 35840*\[Gamma]^16 + \[Gamma]^8*(386772 - 
            86976*Sqrt[-1 + \[Gamma]^2]) - 19*\[Gamma]*
           (-8 + 3*Sqrt[-1 + \[Gamma]^2]) - 5120*\[Gamma]^15*
           (-6 + 7*Sqrt[-1 + \[Gamma]^2]) - 3840*\[Gamma]^14*
           (59 + 8*Sqrt[-1 + \[Gamma]^2]) - 58*\[Gamma]^3*
           (108 + 49*Sqrt[-1 + \[Gamma]^2]) + 256*\[Gamma]^12*
           (2097 + 238*Sqrt[-1 + \[Gamma]^2]) + 16*\[Gamma]^10*
           (-39275 + 344*Sqrt[-1 + \[Gamma]^2]) + 3*\[Gamma]^2*
           (-59 + 456*Sqrt[-1 + \[Gamma]^2]) + 256*\[Gamma]^13*
           (-298 + 815*Sqrt[-1 + \[Gamma]^2]) - 384*\[Gamma]^11*
           (-55 + 1138*Sqrt[-1 + \[Gamma]^2]) - 4*\[Gamma]^4*
           (-3607 + 4632*Sqrt[-1 + \[Gamma]^2]) + 16*\[Gamma]^9*
           (5964 + 27109*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^5*
           (43752 + 46375*Sqrt[-1 + \[Gamma]^2]) - 4*\[Gamma]^7*
           (27154 + 53221*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^6*
           (-118741 + 68424*Sqrt[-1 + \[Gamma]^2]))*G[1, 1 - x]*
         (-(\[Gamma]*v[1]) + v[2]))/(4*mB^5*Sqrt[-1 + \[Gamma]^2]*
         (-\[Gamma] + Sqrt[-1 + \[Gamma]^2])^3*
         (1 - \[Gamma]^2 + \[Gamma]*Sqrt[-1 + \[Gamma]^2])^6))


(* ::Subsection:: *)
(*Basis functions*)


functionBasis = {basis[1] -> 1, basis[4] -> Pi^2, 
    basis[11] -> -(G[1, 1 - x]*(-2*G[0, 1 - x]*G[1, 1 - x] - G[1, 1 - x]^2 + 
        G[1, 1 - x]*G[2, 1 - x] - G[0, 1, 1 - x] + 4*G[1, 1 - I, 1 - x] + 
        4*G[1, 1 + I, 1 - x] - G[1, 2, 1 - x] - G[1, 1 - x]*Log[4])), 
    basis[12] -> -G[1, 1 - x]^3 + 2*G[1, 1 - x]^2*G[2, 1 - x] + 
      G[1, 1 - x]*(G[1, 1 - x]*G[2, 1 - x] - G[0, 1, 1 - x] - 
        G[1, 2, 1 - x]) + 4*(-1/6*G[1, 1 - x]^3 + G[1, 1, 1 - I, 1 - x] + 
        G[1, 1, 1 + I, 1 - x]), basis[13] -> G[1, 1 - x]^3/4 - 
      G[1, 1 - x]^2*G[2, 1 - x] + G[1, 1 - x]*G[2, 1 - x]^2 - 
      G[1, 1 - x]*G[0, 1, 1 - x] + G[1, 1 - x]*G[1, 2, 1 - x] + 
      2*G[0, 0, 1, 1 - x] + G[0, 1, 1, 1 - x] - G[1, 1, 2, 1 - x] - 
      2*G[1, 2, 2, 1 - x], basis[14] -> 
     (-1/2*G[1, 1 - x]^2 + G[1, 1 - x]*G[2, 1 - x] + G[0, 1, 1 - x] - 
       G[1, 2, 1 - x])*(2*G[0, 1 - x] - G[1, 1 - x] + Log[4]), 
    basis[15] -> -1/6*G[1, 1 - x]^3 + G[1, 1 - x]*G[1, 1 - I, 1 - x] + 
      G[1, 1 - x]*G[1, 1 + I, 1 - x] + (-G[1, 1 - x] + 2*G[2, 1 - x])*
       (-1/2*G[1, 1 - x]^2 + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) - 
      2*G[1, 1, 1 - I, 1 - x] - 2*G[1, 1, 1 + I, 1 - x] + 
      2*G[1, 1, 2, 1 - x] - 2*G[1, 1 - I, 2, 1 - x] - 
      2*G[1, 1 + I, 2, 1 - x], basis[16] -> 
     (-(G[1, 1 - x]*G[2, 1 - x]) + G[0, 1, 1 - x] + G[1, 2, 1 - x])*
      (2*G[0, 1 - x] - G[1, 1 - x] + Log[4]), 
    basis[17] -> (-3*G[1, 1 - x]*(-(G[1, 1 - x]*G[2, 1 - x]) + 
         G[0, 1, 1 - x] + G[1, 2, 1 - x]))/2 + 
      2*(-1/6*G[1, 1 - x]^3 + G[0, 1, 1, 1 - x] + G[1, 1, 2, 1 - x]), 
    basis[18] -> G[1, 1 - x]^3/6 - G[1, 1 - x]*(-G[1, 1 - x] + 
        G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1 - x] + 2*G[2, 1 - x]) - 
      G[1, 1 - x]*G[1, 1 - I, 1 - x] - G[1, 1 - x]*G[1, 1 + I, 1 - x] + 
      2*G[1, 1, 1 - I, 1 - x] + 2*G[1, 1, 1 + I, 1 - x] - 
      2*G[1, 1, 2, 1 - x] + 2*G[1, 1 - I, 2, 1 - x] + 
      2*G[1, 1 + I, 2, 1 - x] - 4*G[1, 1 - x]*(-G[1, 1 - x] + 
        G[1 - I, 1 - x] + G[1 + I, 1 - x])*Log[2] + 
      4*(-1/2*G[1, 1 - x]^2 + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x])*
       Log[2] + (-1/2*G[1, 1 - x]^2 + G[1, 1 - I, 1 - x] + 
        G[1, 1 + I, 1 - x])*(2*G[0, 1 - x] - G[1, 1 - x] - Log[4]) - 
      G[1, 1 - x]*(G[1, 1 - x] - G[1 - I, 1 - x] - G[1 + I, 1 - x])*
       (-2*G[0, 1 - x] + G[1, 1 - x] + Log[4]), 
    basis[19] -> G[1, 1 - x]*(-1/2*G[1, 1 - x]^2 + G[1, 1 - x]*G[2, 1 - x] + 
       G[0, 1, 1 - x] - G[1, 2, 1 - x]), basis[20] -> 
     (-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*
       (-1/2*G[1, 1 - x]^2 + 2*G[0, 1, 1 - x]) + 
      (-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*
       (-1/2*G[1, 1 - x]^2 + 2*(G[1, 1 - x]*G[2, 1 - x] - G[1, 2, 1 - x])) - 
      2*(-G[0, 1, 1, 1 - x] + G[0, 1, 1 - I, 1 - x] + 
        G[0, 1, 1 + I, 1 - x]) + 2*(-(G[1, 1 - x]*G[1, 2, 1 - x]) + 
        2*G[1, 1, 2, 1 - x] + G[1, 2, 1 - I, 1 - x] + G[1, 2, 1 + I, 1 - x]), 
    basis[21] -> 2*G[1, 1 - x]*(G[1, 1 - x]*G[2, 1 - x] - G[0, 1, 1 - x] - 
       G[1, 2, 1 - x]), basis[22] -> 
     (G[1, 1 - x]^3/6 - G[1, 1 - x]*G[1, 1 - I, 1 - x] - 
       G[1, 1 - x]*G[1, 1 + I, 1 - x] + G[1, 1 - x]*(G[1, 1 - x]^2/2 - 
         G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 
         2*(-(G[1, 1 - x]*G[2, 1 - x]) + G[1, 2, 1 - x] + 
           G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) + 
       2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + 
         G[0, 1 + I, 1, 1 - x]) + 2*G[1, 1, 1 - I, 1 - x] + 
       2*G[1, 1, 1 + I, 1 - x])/2, basis[23] -> G[1, 1 - x]^3/12 - 
      G[1, 1 - x]^2*G[2, 1 - x] + G[1, 1 - x]*G[2, 1 - x]^2 + 
      G[1, 1 - x]*G[0, 1, 1 - x] + G[1, 1 - x]*G[1, 2, 1 - x] - 
      2*G[0, 0, 1, 1 - x] - G[0, 1, 1, 1 - x] - G[1, 1, 2, 1 - x] - 
      2*G[1, 2, 2, 1 - x], basis[24] -> G[1, 1 - x]^3/2 - 
      6*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + 8*G[0, 2, 1, 1 - x] - 
      4*(G[1, 1 - x]*G[1, 2, 1 - x] - 2*G[1, 1, 2, 1 - x]) - 
      2*G[1, 1, 2, 1 - x], basis[25] -> -1/12*G[1, 1 - x]^3 + 
      G[0, 1, 1, 1 - x] - 2*G[0, 1, 2, 1 - x] + G[1, 1, 2, 1 - x], 
    basis[26] -> (-1/6*G[1, 1 - x]^3 + G[1, 1 - x]*G[1, 1 - I, 1 - x] + 
       G[1, 1 - x]*G[1, 1 + I, 1 - x] + G[1, 1 - x]*(G[1, 1 - x]^2/2 - 
         G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 
         2*(-(G[1, 1 - x]*G[2, 1 - x]) + G[1, 2, 1 - x] + 
           G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 
       2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + 
         G[0, 1 + I, 1, 1 - x]) - 2*G[1, 1, 1 - I, 1 - x] - 
       2*G[1, 1, 1 + I, 1 - x])/2, basis[27] -> G[1, 1 - x]^3/6 + 
      (G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])^2)/2 - 
      G[1, 1 - x]*G[1, 1 - I, 1 - x] - G[1, 1 - x]*G[1, 1 + I, 1 - x] - 
      (-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*
       (-1/2*G[1, 1 - x]^2 + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 
      G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x] + 
      G[1, 1 - I, 1 - I, 1 - x] + G[1, 1 - I, 1 + I, 1 - x] + 
      G[1, 1 + I, 1 - I, 1 - x] + G[1, 1 + I, 1 + I, 1 - x], 
    basis[28] -> G[1, 1 - x]^3, basis[29] -> G[1, 1 - x]^2*
      (-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]), 
    basis[30] -> -((G[1, 1 - x] - 2*G[2, 1 - x])*(-1/2*G[1, 1 - x]^2 + 
        2*G[0, 1, 1 - x])), basis[31] -> (G[1, 1 - x] - 2*G[2, 1 - x])*
      (G[1, 1 - x]^2/2 - 2*(G[1, 1 - x]*G[2, 1 - x] - G[1, 2, 1 - x])), 
    basis[2] -> G[1, 1 - x], basis[10] -> Pi^2*G[1, 1 - x], 
    basis[5] -> G[1, 1 - x]^2, basis[3] -> 
     2*(G[0, 1 - x] - G[1, 1 - x] + G[2, 1 - x] + Log[2]), 
    basis[6] -> 2*G[1, 1 - x]*(G[0, 1 - x] - G[1, 1 - x] + G[2, 1 - x] + 
       Log[2]), basis[7] -> G[1, 1 - x]^2/2 + 
      G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) - 
      G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x], 
    basis[8] -> -1/2*G[1, 1 - x]^2 + G[1, 1 - x]*G[2, 1 - x] + 
      G[0, 1, 1 - x] - G[1, 2, 1 - x], basis[9] -> 
     -(G[1, 1 - x]*G[2, 1 - x]) + G[0, 1, 1 - x] + G[1, 2, 1 - x]}

